Femtoscopy of $D$ mesons and light mesons upon unitarized effective field theories

Hadron femtoscopy has turned into a powerful tool for accessing space-time information of heavy-ion collisions as well as for studying final-state interactions of hadrons. Recently, heavy-flavor femtoscopy has become feasible using the ALICE detector at the LHC. We compute the correlation function of $D$ mesons and light mesons using an off-shell $T$-matrix approach to access the two-meson wave function, and predict the correlation functions involving charged $D^+, D^{*+},D_s^+$ and $D_s^{*+}$ with $\pi^\pm$ and $K^\pm$. From the obtained results -- all of them accessible in $p+p$ collision experiments -- we point up the case of $D^+ \pi^-$, which is sensitive to the lower state of the two-pole $D_0^* (2300)$ system. The presence of such poles imprints a depletion on the correlation function, which could potentially be detected in experiments. While preliminary ALICE data do not show evidence of this effect, we suggest to look into the $D_s^+ K^-$ system to explore the higher pole of the $D_0^* (2300)$, as the depletion in the correlation function is more pronounced. Using heavy-quark spin symmetry we also propose exploring the effect of the two poles of the $D_1(2430)$ and predict similar structures in the correlation functions of the $D^{*+} \pi^-$ and $D_s^{*+} K^-$ pairs.

==> anc/DpKm_corr_Tmatrix.dat <==
# Torres-Rincon, Ramos, Tolos "Femtoscopy of D mesons and light mesons upon unitarized effective field theories". July 5, 2023
# Femtoscopic correlation function,  D+ K-
# q (MeV)   C(q) (Strong+Coulomb)   C(q) Coulomb only
0.10000000149011612 176.20719150232463 167.87636782955914
1.0000000000000000 20.371851588103219 16.787660582226955
2.0000000000000000 9.7735129636667235 8.3949507006027879
3.0000000000000000 6.4083353066376922 5.6102753660201614
4.0000000000000000 4.8061402983212851 4.2452211389532781
5.0000000000000000 3.8884559503868350 3.4537000696535145
6.0000000000000000 3.3055363044340011 2.9469841820534812
7.0000000000000000 2.9110820585188368 2.5996066938636768
8.0000000000000000 2.6333854147598128 2.3489805905850361
9.0000000000000000 2.4320790130163634 2.1608356595816254
10.000000000000000 2.2813697141587879 2.0150505398316398
13.000000000000000 1.9757409934820414 1.7271355629792615
16.000000000000000 1.7636447885794251 1.5583430201043129
19.000000000000000 1.6297083817619189 1.4481995178636971
22.000000000000000 1.5428262704314779 1.3709660064707900
25.000000000000000 1.4762884714402058 1.3139542214628976
28.000000000000000 1.4214103140781533 1.2702237983291464
31.000000000000000 1.3791111475603774 1.2356710120848797
34.000000000000000 1.3465443409726550 1.2077198510695983
37.000000000000000 1.3158762099631403 1.1846735573444991
40.000000000000000 1.2895960063493108 1.1653704085318670
43.000000000000000 1.2682813410763596 1.1489880311575869
46.000000000000000 1.2487726922331788 1.1349288095583101
49.000000000000000 1.2307396197448530 1.1227477996668700
52.000000000000000 1.2151724391262171 1.1121069297219321
55.000000000000000 1.2013544959899685 1.1027447644572979
60.000000000000000 1.1795710835662852 1.0894445248838096
65.000000000000000 1.1612390450611192 1.0784297230927899
70.000000000000000 1.1443332909163475 1.0691966899719758
75.000000000000000 1.1297107620420896 1.0613792747819757
80.000000000000000 1.1160812533827151 1.0547042992813027
85.000000000000000 1.1040587762989609 1.0489641265679042
90.000000000000000 1.0928580391534741 1.0439976706362819
95.000000000000000 1.0828920857588953 1.0396778543902980
100.00000000000000 1.0736515079227478 1.0359032094721807
105.00000000000000 1.0654146052134890 1.0325912012937815
110.00000000000000 1.0577695815292216 1.0296748088049039
115.00000000000000 1.0509729160614467 1.0270978970895890
120.00000000000000 1.0447013225297854 1.0248142744741047
125.00000000000000 1.0391591241294105 1.0227848028034658
130.00000000000000 1.0340591632661038 1.0209761974012324
135.00000000000000 1.0295785259266008 1.0193605222625541
140.00000000000000 1.0254759184457181 1.0179135477785655
145.00000000000000 1.0218968733437355 1.0166145316782169
150.00000000000000 1.0186362150914570 1.0154456130480018
155.00000000000000 1.0158129609452531 1.0143913515291130
160.00000000000000 1.0132483706088116 1.0134383307756880
165.00000000000000 1.0110425971758936 1.0125748497323612
170.00000000000000 1.0090485392064856 1.0117907701471922
175.00000000000000 1.0073470690529120 1.0110771871377795
180.00000000000000 1.0058129346756173 1.0104262356095115
185.00000000000000 1.0045068527757046 1.0098311778382640
190.00000000000000 1.0033400722357371 1.0092858980992110
195.00000000000000 1.0023449765166932 1.0087853057072282
200.00000000000000 1.0014671375651010 1.0083246875910907
205.00000000000000 1.0007291564470671 1.0079000407133585
210.00000000000000 1.0000746880252658 1.0075076295773271
215.00000000000000 0.99953219936649385 1.0071442698711903
220.00000000000000 0.99905511550391024 1.0068072745948160
225.00000000000000 0.99864787804250543 1.0064941640524427
230.00000000000000 0.99830311358120782 1.0062025195706870
235.00000000000000 0.99800687045864933 1.0059305486850800
240.00000000000000 0.99776356275989797 1.0056765327700556
245.00000000000000 0.99755873441388476 1.0054388565813266
250.00000000000000 0.99739495200861739 1.0052160621076902
255.00000000000000 0.99725951471361751 1.0050068536713992
260.00000000000000 0.99715660991236710 1.0048102979217273
265.00000000000000 0.99707596744666782 1.0046253467423543
270.00000000000000 0.99702191763149839 1.0044509318880663
275.00000000000000 0.99698087010269476 1.0042864492856023
280.00000000000000 0.99696610735399316 1.0041310016140634
285.00000000000000 0.99695555013332937 1.0039839967997517
290.00000000000000 0.99697127828902155 1.0038448207642090
295.00000000000000 0.99698374836206805 1.0037128900068437
300.00000000000000 0.99702342559740076 1.0035876654123950
305.00000000000000 0.99705415418978804 1.0034686769644883
310.00000000000000 0.99711160711746305 1.0033557245254821
315.00000000000000 0.99715761937525627 1.0032481625898109
320.00000000000000 0.99722824212064454 1.0031457354868001
325.00000000000000 0.99728673784746791 1.0030481088965102
330.00000000000000 0.99736709266313106 1.0029550847666335
335.00000000000000 0.99743644268461873 1.0028661350820831
340.00000000000000 0.99752370955576197 1.0027813715100495
345.00000000000000 0.99760184787295836 1.0027001531727833
350.00000000000000 0.99769393594035471 1.0026225148291656
355.00000000000000 0.99777963110836443 1.0025482352106774
360.00000000000000 0.99787516291595391 1.0024771229245630
365.00000000000000 0.99796633701541670 1.0024088636608248
370.00000000000000 0.99806422051371235 1.0023434223300469
375.00000000000000 0.99815944413725965 1.0022806354527731
380.00000000000000 0.99825876396901869 1.0022203504469793
385.00000000000000 0.99835669944124328 1.0021624324208485
390.00000000000000 0.99845674222374070 1.0021067462907478
395.00000000000000 0.99855658367916156 1.0020532988123494
400.00000000000000 0.99865707058535769 1.0020017320156853


==> anc/DpKp_corr_Tmatrix.dat <==
# Torres-Rincon, Ramos, Tolos "Femtoscopy of D mesons and light mesons upon unitarized effective field theories". July 5, 2023
# Femtoscopic correlation function,  D+ K+
# q (MeV)   C(q) (Strong+Coulomb)   C(q) Coulomb only
0.10000000149011612 -1.8234251138217472E-004 3.1021982857187283E-076
1.0000000000000000 -2.3727062024056500E-004 3.1814284796351445E-007
2.0000000000000000 9.4969498376210049E-004 1.2335129739114549E-003
3.0000000000000000 1.6008289513148033E-002 1.6315577280086892E-002
4.0000000000000000 5.4605885553486860E-002 5.4923616394554092E-002
5.0000000000000000 0.10907144748951587 0.10941618132928824
6.0000000000000000 0.16919010074678287 0.16961348382873415
7.0000000000000000 0.22858990250598088 0.22918575287849929
8.0000000000000000 0.28421205432212004 0.28513510252348223
9.0000000000000000 0.33489276680332108 0.33636647301816075
10.000000000000000 0.38046731698917591 0.38272403510634334
13.000000000000000 0.49139895587297616 0.49585295322860518
16.000000000000000 0.57311562794579640 0.57912899050188915
19.000000000000000 0.63353815382965162 0.64205671008660048
22.000000000000000 0.67980262357569787 0.69094914587841505
25.000000000000000 0.71693699935096611 0.72988290173819470
28.000000000000000 0.74672217789547524 0.76154090940962427
31.000000000000000 0.77018042582260771 0.78773945593635175
34.000000000000000 0.79030450291695742 0.80974450925053676
37.000000000000000 0.80727321645428518 0.82846193195485962
40.000000000000000 0.82093819199918172 0.84455590875573616
43.000000000000000 0.83293426407105764 0.85852327346422697
46.000000000000000 0.84370267447166247 0.87074325119877738
49.000000000000000 0.85275749747672436 0.88150994445938513
52.000000000000000 0.86044591960059125 0.89105489009640382
55.000000000000000 0.86772051075518808 0.89956282332929738
60.000000000000000 0.87768514498066130 0.91183129715063083
65.000000000000000 0.88607024947233815 0.92215693023886425
70.000000000000000 0.89322224423621621 0.93093087960798049
75.000000000000000 0.89936986305856148 0.93844629459426443
80.000000000000000 0.90480614028101580 0.94492716974967572
85.000000000000000 0.90955235241926380 0.95054828133386449
90.000000000000000 0.91395591988475489 0.95544794449470904
95.000000000000000 0.91786098727177889 0.95973711497351832
100.00000000000000 0.92164427089098222 0.96350616638283459
105.00000000000000 0.92498472116016206 0.96682906323876927
110.00000000000000 0.92829854404908707 0.96976775289380712
115.00000000000000 0.93127685283075490 0.97237346791987322
120.00000000000000 0.93429742096781654 0.97469004798153736
125.00000000000000 0.93700646482707728 0.97675445993731491
130.00000000000000 0.93976920338653125 0.97859814126190070
135.00000000000000 0.94226540308016693 0.98024847474351873
140.00000000000000 0.94482171424634509 0.98172877504044598
145.00000000000000 0.94714081443517917 0.98305928501642403
150.00000000000000 0.94950883010409282 0.98425765832578760
155.00000000000000 0.95165708236409507 0.98533922442217126
160.00000000000000 0.95383737327388585 0.98631741942928308
165.00000000000000 0.95582883769701232 0.98720393014703423
170.00000000000000 0.95783728259164858 0.98800904681648449
175.00000000000000 0.95967160476180680 0.98874179251579875
180.00000000000000 0.96150853185386742 0.98941000051188233
185.00000000000000 0.96319689600901393 0.99002068646422570
190.00000000000000 0.96486195933416441 0.99057985451321529
195.00000000000000 0.96641247679792797 0.99109309221090436
200.00000000000000 0.96792328003563188 0.99156505316493182
205.00000000000000 0.96933084987307017 0.99200003075712140
210.00000000000000 0.97071297505506138 0.99240160011815182
215.00000000000000 0.97199134814038435 0.99277304025656987
220.00000000000000 0.97324720414357024 0.99311737576375314
225.00000000000000 0.97441690503245260 0.99343722646102639
230.00000000000000 0.97553952091310736 0.99373466355653473
235.00000000000000 0.97660366375128249 0.99401190784024607
240.00000000000000 0.97761646904349520 0.99427079638993321
245.00000000000000 0.97858148781864940 0.99451290793158142
250.00000000000000 0.97949930133703300 0.99473960761694513
255.00000000000000 0.98037591421544756 0.99495215405921145
260.00000000000000 0.98120977622383854 0.99515188421808476
265.00000000000000 0.98200794518166246 0.99533984120757923
270.00000000000000 0.98276699845365090 0.99551674650457933
275.00000000000000 0.98349809419020973 0.99568369407946589
280.00000000000000 0.98418889597305448 0.99584128152937357
285.00000000000000 0.98486038821240363 0.99599028375822662
290.00000000000000 0.98549191612479159 0.99613131433091573
295.00000000000000 0.98611147981083180 0.99626491456345423
300.00000000000000 0.98668945650810946 0.99639158971267705
305.00000000000000 0.98726187509936691 0.99651178130226037
310.00000000000000 0.98779293395757528 0.99662614601820831
315.00000000000000 0.98832172251561734 0.99673482763293308
320.00000000000000 0.98881105272566916 0.99683828482000036
325.00000000000000 0.98930034756414276 0.99693685284470013
330.00000000000000 0.98975224757821367 0.99703093137947163
335.00000000000000 0.99020356311814739 0.99712056182663822
340.00000000000000 0.99062291585832773 0.99720632103306228
345.00000000000000 0.99104013787714940 0.99728812465386252
350.00000000000000 0.99142927002036896 0.99736640318771819
355.00000000000000 0.99181495307588863 0.99744135295945935
360.00000000000000 0.99217762944047516 0.99751316343357965
365.00000000000000 0.99253436749708102 0.99758188484370758
370.00000000000000 0.99287264141098408 0.99764778270835908
375.00000000000000 0.99320385875779460 0.99771101809229090
380.00000000000000 0.99351956684814635 0.99777172397383496
385.00000000000000 0.99382766925990818 0.99783002800002030
390.00000000000000 0.99412298392021403 0.99788605491751436
395.00000000000000 0.99440954520879687 0.99794003007858822
400.00000000000000 0.99468567906471483 0.99799181763036637


==> anc/Dppim_corr_Tmatrix.dat <==
# Torres-Rincon, Ramos, Tolos "Femtoscopy of D mesons and light mesons upon unitarized effective field theories". July 5, 2023
# Femtoscopic correlation function,  D+ pi-
# q (MeV)   C(q) (Strong+Coulomb)   C(q) Coulomb only
0.10000000149011612 59.456631464866980 58.288840982869800
1.0000000000000000 6.9188067322480400 5.8440189350699541
2.0000000000000000 4.0031657517804531 3.0706980803539725
3.0000000000000000 3.0354670811748194 2.2522393701176591
4.0000000000000000 2.5421897225669747 1.8816969818783054
5.0000000000000000 2.2417185517089431 1.6745828969654073
6.0000000000000000 2.0410182050557304 1.5434376011452879
7.0000000000000000 1.9005456458076702 1.4533209322232623
8.0000000000000000 1.8008060258240548 1.3877353771792167
9.0000000000000000 1.7301148706376752 1.3379328061313283
10.000000000000000 1.6800664127835268 1.2988626096341747
13.000000000000000 1.5895864189868238 1.2199410751490309
16.000000000000000 1.5203441822650290 1.1721672860462022
19.000000000000000 1.4696544965535547 1.1401865051742086
22.000000000000000 1.4379330313357714 1.1173011822441405
25.000000000000000 1.4141161031320328 1.1001292525557698
28.000000000000000 1.3920202686813474 1.0867802448200983
31.000000000000000 1.3737019372357748 1.0761148429706777
34.000000000000000 1.3602672027903195 1.0674060153603042
37.000000000000000 1.3461280585706077 1.0601678801652401
40.000000000000000 1.3328504573074746 1.0540635199146753
43.000000000000000 1.3220360228566617 1.0488517622499849
46.000000000000000 1.3115642883479119 1.0443554519525273
49.000000000000000 1.3009235244105084 1.0404418388281969
52.000000000000000 1.2912717739473583 1.0370090079532019
55.000000000000000 1.2824128687125906 1.0339775663634039
60.000000000000000 1.2667461716552202 1.0296525751038876
65.000000000000000 1.2523708746381008 1.0260540121452815
70.000000000000000 1.2375152558079088 1.0230256249507497
75.000000000000000 1.2234650418882835 1.0204527660090801
80.000000000000000 1.2089488348883108 1.0182495096650996
85.000000000000000 1.1949620143876010 1.0163499811542591
90.000000000000000 1.1806708637328285 1.0147028525732835
95.000000000000000 1.1668290073483059 1.0132674582081012
100.00000000000000 1.1528973013874126 1.0120110334113552
105.00000000000000 1.1394331673667046 1.0109071047880043
110.00000000000000 1.1260008516846001 1.0099336806705344
115.00000000000000 1.1131138813793326 1.0090726184448902
120.00000000000000 1.1004610890785509 1.0083088933862128
125.00000000000000 1.0884465423083469 1.0076297045916494
130.00000000000000 1.0768081904850559 1.0070239778931791
135.00000000000000 1.0658783118661779 1.0064825167847526
140.00000000000000 1.0554620756358624 1.0059973417117043
145.00000000000000 1.0458065643041312 1.0055617302451771
150.00000000000000 1.0367572955929407 1.0051695535677818
155.00000000000000 1.0284868468832362 1.0048158177864377
160.00000000000000 1.0208586090807206 1.0044961246124102
165.00000000000000 1.0139909931186499 1.0042062723854930
170.00000000000000 1.0077744678202663 1.0039431824616856
175.00000000000000 1.0022712577461741 1.0037037094902552
180.00000000000000 0.99737937760106099 1.0034853418300911
185.00000000000000 0.99311780711026443 1.0032856481463905
190.00000000000000 0.98941399334694768 1.0031028143604559
195.00000000000000 0.98624871395648084 1.0029349480322294
200.00000000000000 0.98357556778326205 1.0027804681045234
205.00000000000000 0.98136534566202638 1.0026381014848751
210.00000000000000 0.97956284993656118 1.0025066263802043
215.00000000000000 0.97812877948056964 1.0023848410886766
220.00000000000000 0.97703156087764398 1.0022720290178364
225.00000000000000 0.97618222235387675 1.0021670808050029
230.00000000000000 0.97560305120146873 1.0020695059016658
235.00000000000000 0.97521437611931394 1.0019785002419572
240.00000000000000 0.97503242958698699 1.0018934707498426
245.00000000000000 0.97499877075652752 1.0018140090319685
250.00000000000000 0.97511491792583338 1.0017393865953033
255.00000000000000 0.97533507204694370 1.0016695445866848
260.00000000000000 0.97566176218863077 1.0016037429110745
265.00000000000000 0.97606127713236213 1.0015419954534601
270.00000000000000 0.97653544022172001 1.0014836283937325
275.00000000000000 0.97705061241629942 1.0014287312324186
280.00000000000000 0.97762183514225609 1.0013768021341731
285.00000000000000 0.97820809131816822 1.0013276216468434
290.00000000000000 0.97883703495580165 1.0012812218769702
295.00000000000000 0.97946271082373837 1.0012371672697518
300.00000000000000 0.98012167753380708 1.0011952901855621
305.00000000000000 0.98076342803472405 1.0011556678318125
310.00000000000000 0.98142936592259544 1.0011179282099492
315.00000000000000 0.98207273698335662 1.0010820553763311
320.00000000000000 0.98273204965627614 1.0010478062116173
325.00000000000000 0.98336638497378948 1.0010153009600813
330.00000000000000 0.98400907570379170 1.0009842142484531
335.00000000000000 0.98462833074041622 1.0009545672344742
340.00000000000000 0.98524945846522327 1.0009262684084943
345.00000000000000 0.98585001011264617 1.0008992373427978
350.00000000000000 0.98644746002947825 1.0008732834306791
355.00000000000000 0.98702814836522723 1.0008485732812844
360.00000000000000 0.98760232036199480 1.0008248134321762
365.00000000000000 0.98816357644652075 1.0008020529700712
370.00000000000000 0.98871718223146365 1.0007802397218482
375.00000000000000 0.98926137271157155 1.0007593259475023
380.00000000000000 0.98979795043145891 1.0007392652491807
385.00000000000000 0.99032878061983853 1.0007198821095531
390.00000000000000 0.99085369875064577 1.0007013815814492
395.00000000000000 0.99137760817805964 1.0006834841471142
400.00000000000000 0.99189950908827473 1.0006663941307237


==> anc/Dppip_corr_Tmatrix.dat <==
# Torres-Rincon, Ramos, Tolos "Femtoscopy of D mesons and light mesons upon unitarized effective field theories". July 5, 2023
# Femtoscopic correlation function,  D+ pi+
# q (MeV)   C(q) (Strong+Coulomb)   C(q) Coulomb only
0.10000000149011612 -3.6177856418232734E-002 8.2429441269746974E-025
1.0000000000000000 -2.2459500176538139E-002 1.5801973078748865E-002
2.0000000000000000 0.12350044172700148 0.16317453986941929
3.0000000000000000 0.28214740626826801 0.32297331186118328
4.0000000000000000 0.40087056884390787 0.44326990636524044
5.0000000000000000 0.48622040843249492 0.53132840262561909
6.0000000000000000 0.54793835265010093 0.59726700461058657
7.0000000000000000 0.59319701400418745 0.64807710226595350
8.0000000000000000 0.62724919821617420 0.68826999764810071
9.0000000000000000 0.65414142712240153 0.72078782958469856
10.000000000000000 0.67677691872743662 0.74760263924708736
13.000000000000000 0.73065750751214309 0.80558830759729216
16.000000000000000 0.76581264450977238 0.84340657703296762
19.000000000000000 0.78877740007332187 0.86997502305038843
22.000000000000000 0.80682714691267832 0.88964173628433962
25.000000000000000 0.82169585265721479 0.90477295308675787
28.000000000000000 0.83312525033116336 0.91676500419162499
31.000000000000000 0.84216331570907110 0.92649413086588306
34.000000000000000 0.85063910345153215 0.93453806283549434
37.000000000000000 0.85764437100563795 0.94129297091779818
40.000000000000000 0.86342640711622543 0.94703964158385290
43.000000000000000 0.86900558837514863 0.95198254892423251
46.000000000000000 0.87415323483018581 0.95627407299989731
49.000000000000000 0.87861972637086350 0.96003050766811715
52.000000000000000 0.88281232262322185 0.96334171477771580
55.000000000000000 0.88697949689454136 0.96627836996023364
60.000000000000000 0.89303007204177964 0.97048886630953024
65.000000000000000 0.89882972997644806 0.97401089251472894
70.000000000000000 0.90411707859160750 0.97698841086470034
75.000000000000000 0.90927760325038798 0.97952777698928761
80.000000000000000 0.91408387390557100 0.98170956091828354
85.000000000000000 0.91879089289567450 0.98359593706180515
90.000000000000000 0.92325302535254972 0.98523569408507472
95.000000000000000 0.92761994632320788 0.98666778734832949
100.00000000000000 0.93180642762465737 0.98792357217845705
105.00000000000000 0.93587469015061131 0.98902883618815796
110.00000000000000 0.93976821573840774 0.99000468490878524
115.00000000000000 0.94353469522986799 0.99086875192297552
120.00000000000000 0.94714815938419417 0.99163612603554829
125.00000000000000 0.95061438450659774 0.99231938022609212
130.00000000000000 0.95392730027094474 0.99292899958031700
135.00000000000000 0.95708058369246152 0.99347426366568470
140.00000000000000 0.96008970211650624 0.99396301808478071
145.00000000000000 0.96293156124204904 0.99440220985745831
150.00000000000000 0.96563734181171834 0.99479753977898655
155.00000000000000 0.96817074189507335 0.99515428339400414
160.00000000000000 0.97057430784707033 0.99547696831536492
165.00000000000000 0.97281212103581571 0.99576918376914136
170.00000000000000 0.97493355302712903 0.99603466473666546
175.00000000000000 0.97689465919110274 0.99627624337139664
180.00000000000000 0.97874977742200520 0.99649659498097598
185.00000000000000 0.98045362233284239 0.99669787861915893
190.00000000000000 0.98206021417730527 0.99688235590550800
195.00000000000000 0.98353521027902124 0.99705163870683422
200.00000000000000 0.98492363297546315 0.99720729688306897
205.00000000000000 0.98620012218076158 0.99735079178750752
210.00000000000000 0.98741208750255660 0.99748335786959763
215.00000000000000 0.98851602363642666 0.99760591335711413
220.00000000000000 0.98957682875533204 0.99771966407206536
225.00000000000000 0.99052386619260324 0.99782519762409916
230.00000000000000 0.99142208185009584 0.99792351492103504
235.00000000000000 0.99223749856150023 0.99801514754627418
240.00000000000000 0.99300587921915584 0.99810067376842393
245.00000000000000 0.99371272000821098 0.99818074099261933
250.00000000000000 0.99437845662939872 0.99825560046194661
255.00000000000000 0.99499305522077996 0.99832600610153022
260.00000000000000 0.99557231894827236 0.99839197249513989
265.00000000000000 0.99611062708122811 0.99845422741670597
270.00000000000000 0.99661941825460265 0.99851269593443281
275.00000000000000 0.99709348722339408 0.99856800646724042
280.00000000000000 0.99754282559714746 0.99862017204668985
285.00000000000000 0.99796258150568662 0.99866942396044667
290.00000000000000 0.99836171373167482 0.99871619738302109
295.00000000000000 0.99873703815078141 0.99876043668768133
300.00000000000000 0.99909350965806054 0.99880232404323277
305.00000000000000 0.99943077237748779 0.99884224251219822
310.00000000000000 0.99974838581260062 0.99888009354407348
315.00000000000000 1.0000526669668612 0.99891612736576629
320.00000000000000 1.0003372059737432 0.99895033765395846
325.00000000000000 1.0006129060359195 0.99898308436241978
330.00000000000000 1.0008674058387277 0.99901420199396151
335.00000000000000 1.0011165647201152 0.99904393834582161
340.00000000000000 1.0013457738020286 0.99907234770876707
345.00000000000000 1.0015719187705439 0.99909952984586359
350.00000000000000 1.0017788771196205 0.99912541651039632
355.00000000000000 1.0019836680722713 0.99915034819104254
360.00000000000000 1.0021719484943172 0.99917409795682566
365.00000000000000 1.0023581733174092 0.99919690229046754
370.00000000000000 1.0025304679873508 0.99921876508979823
375.00000000000000 1.0027005944180400 0.99923975401048093
380.00000000000000 1.0028590053477029 0.99925992004945174
385.00000000000000 1.0030149175476237 0.99927918430019713
390.00000000000000 1.0031609314606229 0.99929783094950153
395.00000000000000 1.0033038725195873 0.99931566086094048
400.00000000000000 1.0034391337796464 0.99933294002162620


==> anc/DspKm_corr_Tmatrix.dat <==
# Torres-Rincon, Ramos, Tolos "Femtoscopy of D mesons and light mesons upon unitarized effective field theories". July 5, 2023
# Femtoscopic correlation function,  Ds+ K-
# q (MeV)   C(q) (Strong+Coulomb)   C(q) Coulomb only
0.10000000149011612 187.79048061275088 169.53999229312936
1.0000000000000000 17.028852089449206 16.954025157005393
2.0000000000000000 9.0009001862483355 8.4780453845730239
3.0000000000000000 6.0711702418934461 5.6649849224366911
4.0000000000000000 4.5998787185888022 4.2850098556775702
5.0000000000000000 3.7381708433926479 3.4842136032752098
6.0000000000000000 3.1820413175855098 2.9712657169760619
7.0000000000000000 2.7969991783796808 2.6194907442130844
8.0000000000000000 2.5148607455131704 2.3656432056335248
9.0000000000000000 2.2980478397708408 2.1750647706261761
10.000000000000000 2.1244771198829371 2.0273917826840320
13.000000000000000 1.7737770198304790 1.7357719085327603
16.000000000000000 1.5914393671256777 1.5648459568416075
19.000000000000000 1.4636909232080435 1.4533376923451893
22.000000000000000 1.3593477192614649 1.3751643833543408
25.000000000000000 1.2800047947134916 1.3174702993737379
28.000000000000000 1.2232355408751969 1.2732236427070462
31.000000000000000 1.1735573012674299 1.2382680935738253
34.000000000000000 1.1249543028473690 1.2099946718522208
37.000000000000000 1.0907453858751324 1.1866853426522719
40.000000000000000 1.0629525028850051 1.1671635348510614
43.000000000000000 1.0333538210244606 1.1505969687673623
46.000000000000000 1.0079317925430322 1.1363807945527105
49.000000000000000 0.98862715983217819 1.1240646050502425
52.000000000000000 0.97000142519156407 1.1133062217796172
55.000000000000000 0.95064370342297422 1.1038412805843216
60.000000000000000 0.92881887603040914 1.0903957341040595
65.000000000000000 0.90788916556194399 1.0792613689761890
70.000000000000000 0.89312510077347806 1.0699287973313589
75.000000000000000 0.87959256546136344 1.0620272476650909
80.000000000000000 0.87036695174242096 1.0552809111044894
85.000000000000000 0.86268397827871168 1.0494795443055440
90.000000000000000 0.85765212864774831 1.0444603302258524
95.000000000000000 0.85416297392780649 1.0400947123386814
100.00000000000000 0.85213980969300218 1.0362801561646076
105.00000000000000 0.85181966759574490 1.0329332429682478
110.00000000000000 0.85235882887916137 1.0299860012699089
115.00000000000000 0.85426167987237367 1.0273820981638013
120.00000000000000 0.85645120806361419 1.0250745276346833
125.00000000000000 0.85988581512972839 1.0230237024882003
130.00000000000000 0.86331041021988431 1.0211961569761197
135.00000000000000 0.86770955429623364 1.0195635207812372
140.00000000000000 0.87185412783076988 1.0181014009632861
145.00000000000000 0.87674965981937136 1.0167888053141174
150.00000000000000 0.88127280271339670 1.0156076736363642
155.00000000000000 0.88636764225079134 1.0145423856788374
160.00000000000000 0.89102763509674243 1.0135794839622978
165.00000000000000 0.89605409960089566 1.0127070115608054
170.00000000000000 0.90062392302739658 1.0119147222724976
175.00000000000000 0.90544582838384347 1.0111936034027729
180.00000000000000 0.90982419982458129 1.0105358299942508
185.00000000000000 0.91432378674731751 1.0099345811599123
190.00000000000000 0.91845375325752132 1.0093836866774870
195.00000000000000 0.92256645703745233 1.0088778430695378
200.00000000000000 0.92637788420691336 1.0084124304943782
205.00000000000000 0.93013715982206957 1.0079831656300324
210.00000000000000 0.93357166537962621 1.0075867387113835
215.00000000000000 0.93696761376541471 1.0072195744357990
220.00000000000000 0.94006403174266628 1.0068790685907583
225.00000000000000 0.94307596842016128 1.0065626026972045
230.00000000000000 0.94589503923997142 1.0062679721439398
235.00000000000000 0.94857261586701869 1.0059931072802244
240.00000000000000 0.95110302433595995 1.0057364112097160
245.00000000000000 0.95349182785585129 1.0054962326090400
250.00000000000000 0.95575293280955709 1.0052711108856931
255.00000000000000 0.95788065173081705 1.0050597272926618
260.00000000000000 0.95989740099712417 1.0048611424778413
265.00000000000000 0.96179487172245060 1.0046741778348005
270.00000000000000 0.96359934811131009 1.0044979889342278
275.00000000000000 0.96528521067133544 1.0043317269387579
280.00000000000000 0.96690674248892539 1.0041745975378693
285.00000000000000 0.96840752465703095 1.0040261392245509
290.00000000000000 0.96986695188019900 1.0038854719358148
295.00000000000000 0.97120325222275650 1.0037521300036947
300.00000000000000 0.97252128591069986 1.0036255726083743
305.00000000000000 0.97371648042160730 1.0035054457368746
310.00000000000000 0.97490627499950389 1.0033911865483942
315.00000000000000 0.97598109460605897 1.0032824921462971
320.00000000000000 0.97705633926739832 1.0031790030903700
325.00000000000000 0.97802763198625731 1.0030803647087607
330.00000000000000 0.97899938876283366 1.0029862617388257
335.00000000000000 0.97988252666435338 1.0028965249863440
340.00000000000000 0.98076099344078105 1.0028107637707329
345.00000000000000 0.98156655105795065 1.0027287336458963
350.00000000000000 0.98236209687150533 1.0026503066561236
355.00000000000000 0.98309976676781330 1.0025751640175853
360.00000000000000 0.98382119059781914 1.0025032257736000
365.00000000000000 0.98449779873828658 1.0024343035309711
370.00000000000000 0.98515434739380714 1.0023682149420419
375.00000000000000 0.98577585317044314 1.0023048171329456
380.00000000000000 0.98637459364613078 1.0022438344771962
385.00000000000000 0.98694585636266707 1.0021853605973710
390.00000000000000 0.98749327195913894 1.0021291479456689
395.00000000000000 0.98801930415245687 1.0020749568881624
400.00000000000000 0.98852219536225239 1.0020229139988308


==> anc/DspKp_corr_Tmatrix.dat <==
# Torres-Rincon, Ramos, Tolos "Femtoscopy of D mesons and light mesons upon unitarized effective field theories". July 5, 2023
# Femtoscopic correlation function,  Ds+ K+
# q (MeV)   C(q) (Strong+Coulomb)   C(q) Coulomb only
0.10000000149011612 -1.9235784451528140E-002 4.6989637631051616E-077
1.0000000000000000 -2.3070937669977420E-002 2.6610303327091594E-007
2.0000000000000000 -2.3544803595084235E-002 1.1344720453088434E-003
3.0000000000000000 -8.5389881438301812E-003 1.5485739455943183E-002
4.0000000000000000 3.0412306684561741E-002 5.2941556671601685E-002
5.0000000000000000 8.4215252009703589E-002 0.10641685303278450
6.0000000000000000 0.14137216729530433 0.16591326768346645
7.0000000000000000 0.19459284928197845 0.22506964568994367
8.0000000000000000 0.24019153473413302 0.28081014943663551
9.0000000000000000 0.27723123552626777 0.33197121452817663
10.000000000000000 0.30757543665861087 0.37834731511837283
13.000000000000000 0.39198066457320685 0.49178375903131039
16.000000000000000 0.46552111067912105 0.57547566824176966
19.000000000000000 0.51332925213385017 0.63880298193764362
22.000000000000000 0.55045167644922444 0.68804930812321563
25.000000000000000 0.58567060453181174 0.72728931006416786
28.000000000000000 0.61409710348092805 0.75921081262119572
31.000000000000000 0.63343144026432729 0.78563674066507705
34.000000000000000 0.65402499793308966 0.80783892724915995
37.000000000000000 0.67195211584638792 0.82672839324026204
40.000000000000000 0.68497354602235616 0.84297314151534386
43.000000000000000 0.69837476063653425 0.85707353666588981
46.000000000000000 0.71180460374604848 0.86941156457729807
49.000000000000000 0.72288946458867287 0.88028349312142373
52.000000000000000 0.73278139968171585 0.88992263003710170
55.000000000000000 0.74358584466058641 0.89851532243294030
60.000000000000000 0.75852873328940984 0.91090713934412371
65.000000000000000 0.77291874331012933 0.92133766270521666
70.000000000000000 0.78595844283550509 0.93020162106099913
75.000000000000000 0.79860947488465273 0.93779448299145118
80.000000000000000 0.81024446361834834 0.94434269290241779
85.000000000000000 0.82148944417129188 0.95002247009098106
90.000000000000000 0.83206642638737005 0.95497351726319601
95.000000000000000 0.84223856219616922 0.95930778715450515
100.00000000000000 0.85197346562354559 0.96311663445258333
105.00000000000000 0.86117465771132107 0.96647474910164921
110.00000000000000 0.86995045898580947 0.96944449554160961
115.00000000000000 0.87823037855117825 0.97207803106364665
120.00000000000000 0.88618774710749093 0.97441931414534511
125.00000000000000 0.89360085109882592 0.97650569280362376
130.00000000000000 0.90070095253285531 0.97836909072287526
135.00000000000000 0.90726734615480276 0.98003703811557141
140.00000000000000 0.91357140280801308 0.98153318058926042
145.00000000000000 0.91935440775187149 0.98287796152143347
150.00000000000000 0.92490887893274376 0.98408917323290024
155.00000000000000 0.92995108404438875 0.98518234175105890
160.00000000000000 0.93478656450565634 0.98617110414249609
165.00000000000000 0.93916286258029102 0.98706716337676115
170.00000000000000 0.94337147837981206 0.98788093618758477
175.00000000000000 0.94714679637039945 0.98862147249166055
180.00000000000000 0.95077591278805396 0.98929682577205469
185.00000000000000 0.95401240369224971 0.98991411298838627
190.00000000000000 0.95710818570980805 0.99047937122342333
195.00000000000000 0.95988737937219093 0.99099809419671747
200.00000000000000 0.96253878411473093 0.99147515773412953
205.00000000000000 0.96493243523214445 0.99191461962085314
210.00000000000000 0.96725944830729083 0.99232059339736445
215.00000000000000 0.96932574310052633 0.99269600653766166
220.00000000000000 0.97137632064505175 0.99304406639773957
225.00000000000000 0.97314051862183848 0.99336726423488120
230.00000000000000 0.97484416484051517 0.99366796380511568
235.00000000000000 0.97636143580049894 0.99394813375932023
240.00000000000000 0.97780727363962106 0.99420978280526784
245.00000000000000 0.97912773709436118 0.99445446724451625
250.00000000000000 0.98038142757730395 0.99468361159027452
255.00000000000000 0.98153374433036511 0.99489845189873050
260.00000000000000 0.98262820295907249 0.99510035788767826
265.00000000000000 0.98364504677373954 0.99529023487708568
270.00000000000000 0.98461240236662051 0.99546909938159966
275.00000000000000 0.98551617844127826 0.99563777932228248
280.00000000000000 0.98637556350357591 0.99579700385991765
285.00000000000000 0.98718413938839877 0.99594768565545355
290.00000000000000 0.98795301293010296 0.99609019190726100
295.00000000000000 0.98868532233321260 0.99622520174317375
300.00000000000000 0.98937697517681478 0.99635321693286494
305.00000000000000 0.99004252372129575 0.99647480312989400
310.00000000000000 0.99066109966791005 0.99659027699895286
315.00000000000000 0.99126797940425759 0.99670011747393905
320.00000000000000 0.99182452833732604 0.99680469216275736
325.00000000000000 0.99237894548802685 0.99690432226822323
330.00000000000000 0.99287766290613522 0.99699930484172539
335.00000000000000 0.99338109049702172 0.99709003034855381
340.00000000000000 0.99383175673431268 0.99717662363062787
345.00000000000000 0.99428991673228984 0.99725932766285141
350.00000000000000 0.99469823958615811 0.99733848954616466
355.00000000000000 0.99511285516534720 0.99741414826110752
360.00000000000000 0.99548590303218776 0.99748664925695107
365.00000000000000 0.99586310652144117 0.99755614477198518
370.00000000000000 0.99620592697453592 0.99762280091739108
375.00000000000000 0.99655039979888582 0.99768676511550158
380.00000000000000 0.99686662073202292 0.99774805315181314
385.00000000000000 0.99718218120541191 0.99780704174057988
390.00000000000000 0.99747443115243883 0.99786372516616173
395.00000000000000 0.99776279382043520 0.99791809241502083
400.00000000000000 0.99803393431810694 0.99797050167827361


==> anc/Dsppim_corr_Tmatrix.dat <==
# Torres-Rincon, Ramos, Tolos "Femtoscopy of D mesons and light mesons upon unitarized effective field theories". July 5, 2023
# Femtoscopic correlation function,  Ds+ pi-
# q (MeV)   C(q) (Strong+Coulomb)   C(q) Coulomb only
0.10000000149011612 58.501375800222135 58.488435602299496
1.0000000000000000 5.8756618753262941 5.8637160948789377
2.0000000000000000 3.0898936897067006 3.0795007631083222
3.0000000000000000 2.2662102570086362 2.2574632238739580
4.0000000000000000 1.8926718187379623 1.8852858121905389
5.0000000000000000 1.6836185622607900 1.6772712422645628
6.0000000000000000 1.5511383866272626 1.5455667661429742
7.0000000000000000 1.4600815867155674 1.4550726804920171
8.0000000000000000 1.3938435931995872 1.3892169310352489
9.0000000000000000 1.3436047829061355 1.3392122449976418
10.000000000000000 1.3042547998891600 1.2999850888289257
13.000000000000000 1.2248985698749051 1.2207531451700218
16.000000000000000 1.1767054324303403 1.1727957572625032
19.000000000000000 1.1443934441280330 1.1406940116189148
22.000000000000000 1.1213237235832154 1.1177232523518148
25.000000000000000 1.1040149774527857 1.1004877759065963
28.000000000000000 1.0905184188395776 1.0870898258569501
31.000000000000000 1.0797259098611787 1.0763854824481001
34.000000000000000 1.0709315018148613 1.0676451592638614
37.000000000000000 1.0635895043381436 1.0603808806347690
40.000000000000000 1.0573807798293497 1.0542545711013951
43.000000000000000 1.0520865824908103 1.0490240300753733
46.000000000000000 1.0475081965847131 1.0445117591666335
49.000000000000000 1.0435058550029495 1.0405841943340048
52.000000000000000 1.0399917910351439 1.0371390453344562
55.000000000000000 1.0368871381093234 1.0340968301819338
60.000000000000000 1.0324262093319048 1.0297565706447291
65.000000000000000 1.0287039503104602 1.0261452515784952
70.000000000000000 1.0255464700008756 1.0231062541652292
75.000000000000000 1.0228536161317134 1.0205243721440476
80.000000000000000 1.0205269566978812 1.0183133385916969
85.000000000000000 1.0185112550548445 1.0164071604982747
90.000000000000000 1.0167471528044998 1.0147541865015661
95.000000000000000 1.0152013249923604 1.0133137244308701
100.00000000000000 1.0138361925767618 1.0120528881069530
105.00000000000000 1.0126294713227453 1.0109450982346384
110.00000000000000 1.0115558700292118 1.0099682965857006
115.00000000000000 1.0106006688781204 1.0091043708108987
120.00000000000000 1.0097465405158053 1.0083379068349170
125.00000000000000 1.0089825847258400 1.0076562808803775
130.00000000000000 1.0082965281844132 1.0070483849094292
135.00000000000000 1.0076802089956480 1.0065050968908009
140.00000000000000 1.0071251232528804 1.0060183053027583
145.00000000000000 1.0066244935463142 1.0055811310280056
150.00000000000000 1.0061725664740808 1.0051876682576222
155.00000000000000 1.0057634985374282 1.0048326602745816
160.00000000000000 1.0053934374595836 1.0045116978121384
165.00000000000000 1.0050576621304175 1.0042209351204503
170.00000000000000 1.0047536010606897 1.0039568979111464
175.00000000000000 1.0044769891549086 1.0037166860084015
180.00000000000000 1.0042262473727610 1.0034975382203308
185.00000000000000 1.0039974226029522 1.0032971246190368
190.00000000000000 1.0037900488161231 1.0031136375290761
195.00000000000000 1.0036007873759472 1.0029451711532424
200.00000000000000 1.0034294275557345 1.0027902445140660
205.00000000000000 1.0032733042137927 1.0026473766738739
210.00000000000000 1.0031326711761945 1.0025153076465538
215.00000000000000 1.0030047494513463 1.0023932066727406
220.00000000000000 1.0028909313586791 1.0022799776520068
225.00000000000000 1.0027869454266953 1.0021746654698145
230.00000000000000 1.0026951349505526 1.0020767401086992
235.00000000000000 1.0026128999107460 1.0019854045700944
240.00000000000000 1.0025415815985683 1.0019000669097355
245.00000000000000 1.0024799867532996 1.0018203142963846
250.00000000000000 1.0024289365475068 1.0017455460136209
255.00000000000000 1.0023876813184522 1.0016753315220794
260.00000000000000 1.0023575343835509 1.0016094128115938
265.00000000000000 1.0023383212189796 1.0015473202536469
270.00000000000000 1.0023317372728917 1.0014888713769814
275.00000000000000 1.0023382696136915 1.0014336472930432
280.00000000000000 1.0023605796243451 1.0013815414145102
285.00000000000000 1.0024004551346386 1.0013323004535974
290.00000000000000 1.0024620379186115 1.0012856072112180
295.00000000000000 1.0025497901834353 1.0012414005076071
300.00000000000000 1.0026713884153027 1.0011994901330248
305.00000000000000 1.0028370820002808 1.0011597296685966
310.00000000000000 1.0030634344601315 1.0011218507062434
315.00000000000000 1.0033783731850545 1.0010858435647367
320.00000000000000 1.0038303781911757 1.0010514706393085
325.00000000000000 1.0045215722619747 1.0010188529148181
330.00000000000000 1.0057041560573736 1.0009876497520991
335.00000000000000 1.0084312507748503 1.0009578985059848
340.00000000000000 1.0124150054314440 1.0009294906146149
345.00000000000000 1.0097981953689361 1.0009023692511150
350.00000000000000 1.0081511738423428 1.0008763252604969
355.00000000000000 1.0069201574769628 1.0008515289243165
360.00000000000000 1.0059378546658468 1.0008276762006798
365.00000000000000 1.0051294130301802 1.0008048353620438
370.00000000000000 1.0044496225764736 1.0007829449871146
375.00000000000000 1.0038716233389380 1.0007619549034852
380.00000000000000 1.0033750303333475 1.0007418120059188
385.00000000000000 1.0029467262408593 1.0007224783576012
390.00000000000000 1.0025749353140208 1.0007037990210697
395.00000000000000 1.0022524791306879 1.0006859508652268
400.00000000000000 1.0019716093496203 1.0006686840217180


==> anc/Dsppip_corr_Tmatrix.dat <==
# Torres-Rincon, Ramos, Tolos "Femtoscopy of D mesons and light mesons upon unitarized effective field theories". July 5, 2023
# Femtoscopic correlation function,  Ds+ pi+
# q (MeV)   C(q) (Strong+Coulomb)   C(q) Coulomb only
0.10000000149011612 1.1126138472306035E-003 6.7157086869055387E-025
1.0000000000000000 1.6707461516393407E-002 1.5530464834206276E-002
2.0000000000000000 0.16319069022390609 0.16196995494403416
3.0000000000000000 0.32278578708201361 0.32152936457051862
4.0000000000000000 0.44317880118250730 0.44187367104894598
5.0000000000000000 0.53143638245038116 0.53004743851812874
6.0000000000000000 0.59762635244935780 0.59610679098722508
7.0000000000000000 0.64871815467613669 0.64702675076078808
8.0000000000000000 0.68919721971355707 0.68731575731201511
9.0000000000000000 0.72197228965817295 0.71991684770129938
10.000000000000000 0.74898788273030892 0.74680348519208095
13.000000000000000 0.80726405916226118 0.80495452630570408
16.000000000000000 0.84527693634787826 0.84288714578966895
19.000000000000000 0.87203676882531311 0.86953866946120340
22.000000000000000 0.89181216856619927 0.88926832134989053
25.000000000000000 0.90699594708129705 0.90444871535889637
28.000000000000000 0.91903993433413322 0.91648027619467198
31.000000000000000 0.92881656200037033 0.92624167133649604
34.000000000000000 0.93686772750755287 0.93431261529603582
37.000000000000000 0.94363123283066142 0.94109027353534913
40.000000000000000 0.94938907593819355 0.94685640752943578
43.000000000000000 0.95432178742089246 0.95181602155450318
46.000000000000000 0.95859464357326574 0.95612228565161239
49.000000000000000 0.96233491765346890 0.95989157585714446
52.000000000000000 0.96562296070769305 0.96321405592532539
55.000000000000000 0.96852497334243470 0.96616078138016437
60.000000000000000 0.97268266292784133 0.97038586745450561
65.000000000000000 0.97613705056647382 0.97392005558360717
70.000000000000000 0.97904575047068476 0.97690795568843636
75.000000000000000 0.98150689485749631 0.97945616662912183
80.000000000000000 0.98361103878850764 0.98164552212721612
85.000000000000000 0.98541477386238308 0.98353848838265145
90.000000000000000 0.98697322098294316 0.98518390921744947
95.000000000000000 0.98832194458481737 0.98662096760875917
100.00000000000000 0.98949628084167396 0.98788113909888031
105.00000000000000 0.99052052872637608 0.98899025996701639
110.00000000000000 0.99141847171315789 0.98996953830144940
115.00000000000000 0.99220662813179705 0.99083680251739692
120.00000000000000 0.99290113557972237 0.99160680541909996
125.00000000000000 0.99351455115110376 0.99229236969732859
130.00000000000000 0.99405807977569960 0.99290407665775060
135.00000000000000 0.99454112291200159 0.99345130423877492
140.00000000000000 0.99497136910392991 0.99394185058664863
145.00000000000000 0.99535613586997684 0.99438255357774896
150.00000000000000 0.99570072135396659 0.99477935575577436
155.00000000000000 0.99601106525302807 0.99513731743371703
160.00000000000000 0.99629068448700819 0.99546098717392040
165.00000000000000 0.99654447604254703 0.99575431351077481
170.00000000000000 0.99677454907008134 0.99602070265952813
175.00000000000000 0.99698525879308408 0.99626322421477653
180.00000000000000 0.99717752384130165 0.99648431845624574
185.00000000000000 0.99735513524907349 0.99668630428676830
190.00000000000000 0.99751874582682332 0.99687140968411092
195.00000000000000 0.99767124310894884 0.99704126425217232
200.00000000000000 0.99781294366639772 0.99719756397324766
205.00000000000000 0.99794615489747918 0.99734155378777034
210.00000000000000 0.99807058079376332 0.99747444977468525
215.00000000000000 0.99818938354857800 0.99759755054367616
220.00000000000000 0.99830111680269762 0.99771168446928205
225.00000000000000 0.99840975336338134 0.99781759390107838
230.00000000000000 0.99851384810122612 0.99791623003335506
235.00000000000000 0.99861595690197236 0.99800817168448230
240.00000000000000 0.99871543352129022 0.99809399259334231
245.00000000000000 0.99881421855037145 0.99817433921765764
250.00000000000000 0.99891221362112592 0.99824956393121278
255.00000000000000 0.99901117887492896 0.99832009624058626
260.00000000000000 0.99911151568008938 0.99838639977597210
265.00000000000000 0.99921492797122191 0.99844874315077337
270.00000000000000 0.99932235752169540 0.99850754088988236
275.00000000000000 0.99943591297386292 0.99856290629684152
280.00000000000000 0.99955727440998465 0.99861525650062699
285.00000000000000 0.99968965479340999 0.99866479199408820
290.00000000000000 0.99983584134361947 0.99871161075984183
295.00000000000000 1.0000010926961300 0.99875600200750037
300.00000000000000 1.0001915814747375 0.99879814981983872
305.00000000000000 1.0004169900506334 0.99883819651308092
310.00000000000000 1.0006916321389436 0.99887618064961070
315.00000000000000 1.0010381618663220 0.99891233520500577
320.00000000000000 1.0014975210738308 0.99894666314895120
325.00000000000000 1.0021473423906635 0.99897951085299563
330.00000000000000 1.0031757976486346 0.99901074355619801
335.00000000000000 1.0052347321184436 0.99904057900888199
340.00000000000000 1.0102601054579585 0.99906909808513100
345.00000000000000 1.0079152671968534 0.99909635276330344
350.00000000000000 1.0064224002830509 0.99912234082216134
355.00000000000000 1.0052666632824803 0.99914733721571902
360.00000000000000 1.0043447265247452 0.99917119488221495
365.00000000000000 1.0035967365844840 0.99919405631632685
370.00000000000000 1.0029621214381605 0.99921599107169101
375.00000000000000 1.0024232063491034 0.99923704561418647
380.00000000000000 1.0019686007748045 0.99925731498495085
385.00000000000000 1.0015791082975198 0.99927674776378661
390.00000000000000 1.0012432132523088 0.99929534649367235
395.00000000000000 1.0009508755074996 0.99931334621245882
400.00000000000000 1.0007002517097021 0.99933055329918041


==> anc/DsstarpKm_corr_Tmatrix.dat <==
# Torres-Rincon, Ramos, Tolos "Femtoscopy of D mesons and light mesons upon unitarized effective field theories". July 5, 2023
# Femtoscopic correlation function,  Ds*+ K-
# q (MeV)   C(q) (Strong+Coulomb)   C(q) Coulomb only
0.10000000149011612 191.06657508853920 171.73001676535239
1.0000000000000000 17.940264889315195 17.173030251939149
2.0000000000000000 9.3002121151404964 8.5874429205337641
3.0000000000000000 6.2496625924793099 5.7370596334947637
4.0000000000000000 4.7271501890662524 4.3374822162942968
5.0000000000000000 3.8364679950656018 3.5244878043170873
6.0000000000000000 3.2617226552825485 3.0033321032738196
7.0000000000000000 2.8639445833809987 2.6457592280613897
8.0000000000000000 2.5727566691656740 2.3876604388854012
9.0000000000000000 2.3492771495606131 2.1938674224104786
10.000000000000000 2.1705327221844688 2.0436996884183265
13.000000000000000 1.8092958250245383 1.7471826150331284
16.000000000000000 1.6204687835497098 1.5734357557928256
19.000000000000000 1.4877968208688011 1.4601227211178842
22.000000000000000 1.3796784501972925 1.3807072959215578
25.000000000000000 1.2974890515386528 1.3221112774828634
28.000000000000000 1.2385590456600106 1.2771828282957882
31.000000000000000 1.1868394612300834 1.2416952648228041
34.000000000000000 1.1362900539871599 1.2129963089025948
37.000000000000000 1.1007028947077009 1.1893393301946129
40.000000000000000 1.0717046179857503 1.1695288370485952
43.000000000000000 1.0408321667418434 1.1527192483918898
46.000000000000000 1.0143244533690381 1.1382959618887984
49.000000000000000 0.99417254919890341 1.1258012220648261
52.000000000000000 0.97470120097460222 1.1148878767878694
55.000000000000000 0.95447346156678703 1.1052872580043813
60.000000000000000 0.93163848827089280 1.0916499916833082
65.000000000000000 0.90971468197283556 1.0803580184385506
70.000000000000000 0.89422367141618331 1.0708939544580669
75.000000000000000 0.88000397712378153 1.0628816100968494
80.000000000000000 0.87027463319560638 1.0560410729738798
85.000000000000000 0.86214675784786809 1.0501591217370656
90.000000000000000 0.85678128209044691 1.0450701725826492
95.000000000000000 0.85301868622877142 1.0406442588614424
100.00000000000000 0.85078266853559770 1.0367770575025657
105.00000000000000 0.85031439741699111 1.0333841322594541
110.00000000000000 0.85073954046512379 1.0303964135132486
115.00000000000000 0.85258115534500756 1.0277568072108685
120.00000000000000 0.85472176187516746 1.0254175497781586
125.00000000000000 0.85815629874724320 1.0233386775035114
130.00000000000000 0.86158253498179938 1.0214862197858643
135.00000000000000 0.86602175616377486 1.0198312226998438
140.00000000000000 0.87019893941116755 1.0183491678596148
145.00000000000000 0.87515648750181074 1.0170186386394777
150.00000000000000 0.87972996619187960 1.0158214056243053
155.00000000000000 0.88489784358626389 1.0147416101520450
160.00000000000000 0.88961806886514816 1.0137654850381432
165.00000000000000 0.89472091225544148 1.0128811253137615
170.00000000000000 0.89935436999533058 1.0120780176162465
175.00000000000000 0.90425134782216954 1.0113471328454315
180.00000000000000 0.90869235026253592 1.0106804080142895
185.00000000000000 0.91326089435083102 1.0100709201539511
190.00000000000000 0.91745031073833749 1.0095125304791610
195.00000000000000 0.92162448369256134 1.0089997396017762
200.00000000000000 0.92549065197661640 1.0085279719440221
205.00000000000000 0.92930544204819743 1.0080928876148285
210.00000000000000 0.93278768531036849 1.0076910160591603
215.00000000000000 0.93623192166812330 1.0073188307531216
220.00000000000000 0.93937014014232467 1.0069736973154590
225.00000000000000 0.94242247795792711 1.0066528460350175
230.00000000000000 0.94527856987933234 1.0063541477724172
235.00000000000000 0.94799001492307899 1.0060756410315155
240.00000000000000 0.95055177761980214 1.0058154359482536
245.00000000000000 0.95296910032254911 1.0055718883039775
250.00000000000000 0.95525711232668586 1.0053436210535853
255.00000000000000 0.95740931826637854 1.0051294107613546
260.00000000000000 0.95944857477306655 1.0049280747377303
265.00000000000000 0.96136610093810171 1.0047385202899735
270.00000000000000 0.96318980676401411 1.0045599191562724
275.00000000000000 0.96489273208462922 1.0043913808417717
280.00000000000000 0.96653051749490038 1.0042322385365487
285.00000000000000 0.96804426871691085 1.0040815433644297
290.00000000000000 0.96951748793254922 1.0039389868405459
295.00000000000000 0.97086496303599823 1.0038037475032224
300.00000000000000 0.97219479631865879 1.0036755247391309
305.00000000000000 0.97339876711649520 1.0035536946319181
310.00000000000000 0.97459875865507128 1.0034379422315984
315.00000000000000 0.97568117047320946 1.0033277273139480
320.00000000000000 0.97676502931309528 1.0032229080814077
325.00000000000000 0.97774248022442756 1.0031228950200557
330.00000000000000 0.97872143624332197 1.0030274871246772
335.00000000000000 0.97960996537263234 1.0029365090100177
340.00000000000000 0.98049429467590943 1.0028495679602765
345.00000000000000 0.98130429115118190 1.0027664079168648
350.00000000000000 0.98210465842982297 1.0026867972941862
355.00000000000000 0.98284635957140343 1.0026107614094402
360.00000000000000 0.98357157577393839 1.0025378479186977
365.00000000000000 0.98425137790799355 1.0024678725192864
370.00000000000000 0.98491123863397512 1.0024009096070972
375.00000000000000 0.98553539972541704 1.0023365428574520
380.00000000000000 0.98613688295530133 1.0022748759272444
385.00000000000000 0.98671058028253178 1.0022155113145750
390.00000000000000 0.98726012915466232 1.0021584500777503
395.00000000000000 0.98778838672685110 1.0021036760935085
400.00000000000000 0.98829310174478735 1.0020508385119706


==> anc/DsstarpKp_corr_Tmatrix.dat <==
# Torres-Rincon, Ramos, Tolos "Femtoscopy of D mesons and light mesons upon unitarized effective field theories". July 5, 2023
# Femtoscopic correlation function,  Ds*+ K+
# q (MeV)   C(q) (Strong+Coulomb)   C(q) Coulomb only
0.10000000149011612 -1.9073483243735617E-002 3.9008462035069020E-078
1.0000000000000000 -2.2940144318194952E-002 2.1022978642643274E-007
2.0000000000000000 -2.3538291231787856E-002 1.0157634998633289E-003
3.0000000000000000 -9.4093723628706910E-003 1.4453508806770033E-002
4.0000000000000000 2.8129063488671183E-002 5.0430499552010247E-002
5.0000000000000000 8.0675256638400653E-002 0.10257657906963331
6.0000000000000000 0.13697311714418553 0.16114371460230287
7.0000000000000000 0.18969607116262055 0.21974000476767780
8.0000000000000000 0.23503554723135633 0.27519214808406273
9.0000000000000000 0.27191544181511640 0.32624829058892529
10.000000000000000 0.30209167409187604 0.37263817718572312
13.000000000000000 0.38615729006866384 0.48645741844808743
16.000000000000000 0.46002201134396326 0.57068430641626600
19.000000000000000 0.50806563024488371 0.63453025844417266
22.000000000000000 0.54531155133143261 0.68423811222417763
25.000000000000000 0.58077974256253406 0.72387840687661753
28.000000000000000 0.60947200221218989 0.75614516013806021
31.000000000000000 0.62888576159853171 0.78286926359782583
34.000000000000000 0.64963406112202660 0.80533026866519808
37.000000000000000 0.66773854717520664 0.82444547495935172
40.000000000000000 0.68083546650199556 0.84088838285045853
43.000000000000000 0.69433619780985312 0.85516375863071414
46.000000000000000 0.70790628055184923 0.86765710273538488
49.000000000000000 0.71909454644841708 0.87866736773011656
52.000000000000000 0.72905952666394580 0.88843053208393041
55.000000000000000 0.73997764743089511 0.89713478755315623
60.000000000000000 0.75506586534564490 0.90968897616881561
65.000000000000000 0.76959909967495388 0.92025775183903369
70.000000000000000 0.78277695001590242 0.92924013892814739
75.000000000000000 0.79556268987326573 0.93693514677991052
80.000000000000000 0.80732679014001130 0.94357203505801779
85.000000000000000 0.81869598235421537 0.94932923089741239
90.000000000000000 0.82939623251459704 0.95434782870498702
95.000000000000000 0.83968576420192431 0.95874167559056855
100.00000000000000 0.84954049047489688 0.96260294752668518
105.00000000000000 0.85885094072772428 0.96600749303368383
110.00000000000000 0.86773702595906133 0.96901838598350198
115.00000000000000 0.87611818024675947 0.97168846219846172
120.00000000000000 0.88417904984021045 0.97406222769664530
125.00000000000000 0.89168501142082834 0.97617767192282467
130.00000000000000 0.89887940012783263 0.97806711642931810
135.00000000000000 0.90552965993722845 0.97975829331703612
140.00000000000000 0.91191937577160043 0.98127536940559068
145.00000000000000 0.91777784076289848 0.98263890926098307
150.00000000000000 0.92340938630000269 0.98386709687094043
155.00000000000000 0.92851835878769973 0.98497558752642533
160.00000000000000 0.93342166247309577 0.98597810184542323
165.00000000000000 0.93785690919921394 0.98688672509677644
170.00000000000000 0.94212568852113465 0.98771185836008812
175.00000000000000 0.94595250305995693 0.98846284733366085
180.00000000000000 0.94963402362879612 0.98914767837936579
185.00000000000000 0.95291486581698326 0.98977355510074039
190.00000000000000 0.95605528731860834 0.99034675946837369
195.00000000000000 0.95887308516994096 0.99087270568131469
200.00000000000000 0.96156279591744809 0.99135644152623592
205.00000000000000 0.96398997649959084 0.99180211014239783
210.00000000000000 0.96635128264967696 0.99221371313145346
215.00000000000000 0.96844658130030126 0.99259438761277630
220.00000000000000 0.97052793108025481 0.99294733921212663
225.00000000000000 0.97231662567595123 0.99327501161245324
230.00000000000000 0.97404470794595754 0.99357987547848137
235.00000000000000 0.97558304665983187 0.99386407895926909
240.00000000000000 0.97704911814908457 0.99412939379077081
245.00000000000000 0.97838761739460745 0.99437741022242254
250.00000000000000 0.97965842651817914 0.99460968631218916
255.00000000000000 0.98082636865276540 0.99482759899689122
260.00000000000000 0.98193551116147448 0.99503228642106911
265.00000000000000 0.98296593780847219 0.99522480651106315
270.00000000000000 0.98394603519153123 0.99540616557591932
275.00000000000000 0.98486176404648451 0.99557719958696667
280.00000000000000 0.98573226914366963 0.99573878714657726
285.00000000000000 0.98655119418141701 0.99589135501401627
290.00000000000000 0.98732964593501060 0.99603590570668066
295.00000000000000 0.98807147294574360 0.99617273423243058
300.00000000000000 0.98877143686386704 0.99630258833927121
305.00000000000000 0.98944556910935322 0.99642581777694839
310.00000000000000 0.99007123200989178 0.99654297473338416
315.00000000000000 0.99068588228292498 0.99665430990597459
320.00000000000000 0.99124856197260180 0.99676044856060064
325.00000000000000 0.99180997259225079 0.99686144807868227
330.00000000000000 0.99231374406391959 0.99695774581959717
335.00000000000000 0.99282328940993247 0.99704971206516402
340.00000000000000 0.99327833288716139 0.99713751077517221
345.00000000000000 0.99374188639609984 0.99722137448302983
350.00000000000000 0.99415384176774690 0.99730151281502155
355.00000000000000 0.99457318595379030 0.99737837282103148
360.00000000000000 0.99494959928138327 0.99745189881736385
365.00000000000000 0.99533065315775415 0.99752225508092085
370.00000000000000 0.99567650349502912 0.99758986270984984
375.00000000000000 0.99602431355915177 0.99765463048552538
380.00000000000000 0.99634344475631964 0.99771692338429208
385.00000000000000 0.99666192749903160 0.99777663826686080
390.00000000000000 0.99695663615420205 0.99783402858793591
395.00000000000000 0.99724779528054441 0.99788931751375820
400.00000000000000 0.99752124033415379 0.99794237627813709


==> anc/Dsstarppim_corr_Tmatrix.dat <==
# Torres-Rincon, Ramos, Tolos "Femtoscopy of D mesons and light mesons upon unitarized effective field theories". July 5, 2023
# Femtoscopic correlation function,  Ds*+ pi-
# q (MeV)   C(q) (Strong+Coulomb)   C(q) Coulomb only
0.10000000149011612 58.763171274049952 58.747316093763068
1.0000000000000000 5.9038987491522263 5.8892700302671619
2.0000000000000000 3.1036419693591863 3.0909300446365480
3.0000000000000000 2.2749315433699913 2.2642464396342445
4.0000000000000000 1.8989595774543935 1.8899458862021439
5.0000000000000000 1.6885028631892400 1.6807619040256374
6.0000000000000000 1.5551228393905234 1.5483308415156589
7.0000000000000000 1.4634511291000796 1.4573467110823251
8.0000000000000000 1.3967778474645089 1.3911399799939390
9.0000000000000000 1.3462252636182557 1.3408727142205483
10.000000000000000 1.3066456054648974 1.3014422634913148
13.000000000000000 1.2268611612897706 1.2218069008307570
16.000000000000000 1.1783798713742013 1.1736110964028033
19.000000000000000 1.1458674868360266 1.1413524419594072
22.000000000000000 1.1226687715536603 1.1182707845761035
25.000000000000000 1.1052658412064287 1.1009530261758349
28.000000000000000 1.0916883239186919 1.0874913877047852
31.000000000000000 1.0808308334258359 1.0767367405368438
34.000000000000000 1.0719888414522234 1.0679553265389865
37.000000000000000 1.0646011318701922 1.0606571021268820
40.000000000000000 1.0583512885566986 1.0545023819070907
43.000000000000000 1.0530248017474233 1.0492476709499297
46.000000000000000 1.0484169324852239 1.0447145053887497
49.000000000000000 1.0443858398642658 1.0407687550621798
52.000000000000000 1.0408468675409512 1.0373078452697895
55.000000000000000 1.0377206440408511 1.0342516071864278
60.000000000000000 1.0332230100508260 1.0298914542579036
65.000000000000000 1.0294695831295035 1.0262636842591930
70.000000000000000 1.0262810412594461 1.0232107818937521
75.000000000000000 1.0235605818031275 1.0206171913563749
80.000000000000000 1.0212058898974914 1.0183961217451845
85.000000000000000 1.0191641396862474 1.0164812380729487
90.000000000000000 1.0173736561489657 1.0148207702767948
95.000000000000000 1.0158028458222532 1.0133738233195044
100.00000000000000 1.0144126135125107 1.0121073416381845
105.00000000000000 1.0131816014467461 1.0109945120815718
110.00000000000000 1.0120835706653684 1.0100132827542068
115.00000000000000 1.0111046428551305 1.0091453499975842
120.00000000000000 1.0102271819003599 1.0083755614804817
125.00000000000000 1.0094403633748321 1.0076907685843526
130.00000000000000 1.0087318784358086 1.0070801664066158
135.00000000000000 1.0080938187740669 1.0065344824745268
140.00000000000000 1.0075174448408206 1.0060454347624421
145.00000000000000 1.0069962048870429 1.0056062371622878
150.00000000000000 1.0065245577380106 1.0052110687747122
155.00000000000000 1.0060963103519986 1.0048544218380218
160.00000000000000 1.0057080726642507 1.0045320894339784
165.00000000000000 1.0053546713707213 1.0042399767177925
170.00000000000000 1.0050341474884932 1.0039748364870120
175.00000000000000 1.0047414622289916 1.0037333942472204
180.00000000000000 1.0044758362204647 1.0035132276087888
185.00000000000000 1.0042328092745665 1.0033120026127753
190.00000000000000 1.0040121712620909 1.0031276630479851
195.00000000000000 1.0038103548980137 1.0029585322915731
200.00000000000000 1.0036272571923297 1.0028027767654508
205.00000000000000 1.0034601315672653 1.0026592333759416
210.00000000000000 1.0033098004150593 1.0025266813916720
215.00000000000000 1.0031725111096192 1.0024040033026995
220.00000000000000 1.0030506412364768 1.0022902564108795
225.00000000000000 1.0029388212132180 1.0021845679016410
230.00000000000000 1.0028401076626441 1.0020861851565352
235.00000000000000 1.0027513338618659 1.0019944282603086
240.00000000000000 1.0026744133643883 1.0019086954231458
245.00000000000000 1.0026077769091324 1.0018285698454836
250.00000000000000 1.0025525969904181 1.0017534556431216
255.00000000000000 1.0025078537600371 1.0016829187779182
260.00000000000000 1.0024751612184941 1.0016166878709210
265.00000000000000 1.0024542087027313 1.0015543060829346
270.00000000000000 1.0024469689739306 1.0014955731126070
275.00000000000000 1.0024539841306024 1.0014402299366292
280.00000000000000 1.0024779998889422 1.0013878743611382
285.00000000000000 1.0025207980703408 1.0013382869582717
290.00000000000000 1.0025873998671644 1.0012915002414999
295.00000000000000 1.0026820388189948 1.0012470766676937
300.00000000000000 1.0028132819908959 1.0012049695411918
305.00000000000000 1.0029917951708396 1.0011649059612360
310.00000000000000 1.0032356547143852 1.0011268538881202
315.00000000000000 1.0035743874505658 1.0010906786798526
320.00000000000000 1.0040595126185525 1.0010562598107624
325.00000000000000 1.0047982544625824 1.0010234943078138
330.00000000000000 1.0060524782931812 1.0009921536606714
335.00000000000000 1.0088765365501120 1.0009622562487750
340.00000000000000 1.0136069522384772 1.0009337204359605
345.00000000000000 1.0106648655781731 1.0009064633284248
350.00000000000000 1.0088464127242405 1.0008803020231678
355.00000000000000 1.0074945519308804 1.0008553837329019
360.00000000000000 1.0064183314414672 1.0008314247696999
365.00000000000000 1.0055337294429991 1.0008084720030093
370.00000000000000 1.0047901233801644 1.0007864809733595
375.00000000000000 1.0041578598773873 1.0007653992371903
380.00000000000000 1.0036142404088462 1.0007451642392933
385.00000000000000 1.0031449622567905 1.0007257385985111
390.00000000000000 1.0027369563652080 1.0007069672309195
395.00000000000000 1.0023824822634313 1.0006890452628454
400.00000000000000 1.0020729465999794 1.0006716890573335


==> anc/Dsstarppip_corr_Tmatrix.dat <==
# Torres-Rincon, Ramos, Tolos "Femtoscopy of D mesons and light mesons upon unitarized effective field theories". July 5, 2023
# Femtoscopic correlation function,  Ds*+ pi+
# q (MeV)   C(q) (Strong+Coulomb)   C(q) Coulomb only
0.10000000149011612 1.3900465267795981E-003 5.1480106835137494E-025
1.0000000000000000 1.6655808415708129E-002 1.5184933824240609E-002
2.0000000000000000 0.16194475732284003 0.16041908208572561
3.0000000000000000 0.32123439939302018 0.31966416359113620
4.0000000000000000 0.44169863426436434 0.44006757517933748
5.0000000000000000 0.53012523902059450 0.52838925935426029
6.0000000000000000 0.59650392941870334 0.59460410382571138
7.0000000000000000 0.64778172679099710 0.64566598793525509
8.0000000000000000 0.68843412634884693 0.68607920950090862
9.0000000000000000 0.72136216366154193 0.71878791967196043
10.000000000000000 0.74850497771718305 0.74576780572746915
13.000000000000000 0.80702949950015013 0.80413274175987037
16.000000000000000 0.84521351591688076 0.84221344200958392
19.000000000000000 0.87211217195337731 0.86897269531464161
22.000000000000000 0.89198463963316377 0.88878394679898609
25.000000000000000 0.90723711853767575 0.90402824460517062
28.000000000000000 0.91933974751272030 0.91611087968253702
31.000000000000000 0.92916740148343469 0.92591433497882103
34.000000000000000 0.93725338791271096 0.93402010286612791
37.000000000000000 0.94404820548540291 0.94082722008892017
40.000000000000000 0.94983526433820231 0.94661867239398900
43.000000000000000 0.95478893414760735 0.95160013951776035
46.000000000000000 0.95907825115952983 0.95592534645219929
49.000000000000000 0.96283409021902955 0.95971125353498232
52.000000000000000 0.96613456333719516 0.96304853595016759
55.000000000000000 0.96904443600205048 0.96600833466015068
60.000000000000000 0.97321435284158997 0.97025223254556525
65.000000000000000 0.97667433245509361 0.97380225763243300
70.000000000000000 0.97958600546465291 0.97680351592050829
75.000000000000000 0.98204535038544105 0.97936321504937784
80.000000000000000 0.98414595886950706 0.98156243627475326
85.000000000000000 0.98594261860344168 0.98346386565601263
90.000000000000000 0.98749263269961407 0.98511671522385158
95.000000000000000 0.98883044900065076 0.98656031599148608
100.00000000000000 0.98999261788591475 0.98782623107439194
105.00000000000000 0.99100294747235695 0.98894035139894976
110.00000000000000 0.99188622455084396 0.98992404378853349
115.00000000000000 0.99265847994722844 0.99079513250758833
120.00000000000000 0.99333674821661222 0.99156875549167101
125.00000000000000 0.99393311174413679 0.99225734110860175
130.00000000000000 0.99445947832052239 0.99287186894760560
135.00000000000000 0.99492521502086495 0.99342163229553959
140.00000000000000 0.99533798645181648 0.99391435715685794
145.00000000000000 0.99570547077536442 0.99435698616845436
150.00000000000000 0.99603300277657536 0.99475565624629336
155.00000000000000 0.99632674221230488 0.99511520894356176
160.00000000000000 0.99659012576507289 0.99544042190803228
165.00000000000000 0.99682831506472436 0.99573505569448351
170.00000000000000 0.99704319558861099 0.99600272962095759
175.00000000000000 0.99723938576331395 0.99624618425480638
180.00000000000000 0.99741768081088522 0.99646827373314706
185.00000000000000 0.99758247259620558 0.99667127061236871
190.00000000000000 0.99773361833900021 0.99685719257526917
195.00000000000000 0.99787479933476275 0.99702792262158413
200.00000000000000 0.99800543359286820 0.99718478565103053
205.00000000000000 0.99812866443298165 0.99732941672132314
210.00000000000000 0.99824356512152723 0.99746300999353699
215.00000000000000 0.99835382417064267 0.99758664614034742
220.00000000000000 0.99845721913687080 0.99770130383518996
225.00000000000000 0.99855903897951992 0.99780777955357391
230.00000000000000 0.99865667809699499 0.99790686550179120
235.00000000000000 0.99875347813481830 0.99799920312422064
240.00000000000000 0.99884826204840760 0.99808539918817862
245.00000000000000 0.99894338006686634 0.99816609720435501
250.00000000000000 0.99903844539656372 0.99824165521483355
255.00000000000000 0.99913556961109884 0.99831248447335708
260.00000000000000 0.99923500362312589 0.99837909218144560
265.00000000000000 0.99933875027138996 0.99844171642588753
270.00000000000000 0.99944768034137121 0.99850076109149444
275.00000000000000 0.99956447727666542 0.99855649016729853
280.00000000000000 0.99969062441685297 0.99860906738236033
285.00000000000000 0.99982996778667177 0.99865870781096233
290.00000000000000 0.99998593157082094 0.99870584785102279
295.00000000000000 1.0001644162299383 0.99875043601856828
300.00000000000000 1.0003726560329964 0.99879276261621686
305.00000000000000 1.0006221906932837 0.99883287633990381
310.00000000000000 1.0009303316456510 0.99887101581131710
315.00000000000000 1.0013247098932734 0.99890733658804154
320.00000000000000 1.0018563385257393 0.99894193214754090
325.00000000000000 1.0026249813469506 0.99897493097264811
330.00000000000000 1.0038869510155144 0.99900629343909686
335.00000000000000 1.0066854911996521 0.99903626188467398
340.00000000000000 1.0105891821435362 0.99906489023800105
345.00000000000000 1.0083067494970197 0.99909227971233716
350.00000000000000 1.0067339462156923 0.99911837963330286
355.00000000000000 1.0055485284147037 0.99914349277869374
360.00000000000000 1.0045849854927245 0.99916744923625267
365.00000000000000 1.0037889649028249 0.99919040938354697
370.00000000000000 1.0031170229825812 0.99921244915107765
375.00000000000000 1.0025518659114361 0.99923360940288297
380.00000000000000 1.0020670261076565 0.99925393232406756
385.00000000000000 1.0016497043744963 0.99927346937110506
390.00000000000000 1.0012885440956114 0.99929213886121249
395.00000000000000 1.0009751662189106 0.99931022568631245
400.00000000000000 1.0007056118072675 0.99932751458423552


==> anc/DstarpKm_corr_Tmatrix.dat <==
# Torres-Rincon, Ramos, Tolos "Femtoscopy of D mesons and light mesons upon unitarized effective field theories". July 5, 2023
# Femtoscopic correlation function,  D*+ K-
# q (MeV)   C(q) (Strong+Coulomb)   C(q) Coulomb only
0.10000000149011612 171.30947065901125 170.20277425055946
1.0000000000000000 20.436007491854408 17.020303585738816
2.0000000000000000 9.8704344518245133 8.5111510496051839
3.0000000000000000 6.4842941159177103 5.6867897052482057
4.0000000000000000 4.8656800849548247 4.3008786673874768
5.0000000000000000 3.9364524926043836 3.4963891854127773
6.0000000000000000 3.3455372634698266 2.9809578302318411
7.0000000000000000 2.9456721838784135 2.6274291521899964
8.0000000000000000 2.6645304960964844 2.3722964823347117
9.0000000000000000 2.4612891465685487 2.1807464366099656
10.000000000000000 2.3097551702045171 2.0323197128245845
13.000000000000000 2.0037522078866976 1.7392202909429730
16.000000000000000 1.7909601338758188 1.5674420194928798
19.000000000000000 1.6610613111110692 1.4553884339855618
22.000000000000000 1.5895963881673341 1.3768399095649611
25.000000000000000 1.5187694593520085 1.3188732086230341
28.000000000000000 1.4600574991718465 1.2744206082293998
31.000000000000000 1.4152304860233347 1.2393042756169301
34.000000000000000 1.3811903202329407 1.2109022842584578
37.000000000000000 1.3482984025411351 1.1874878671831994
40.000000000000000 1.3200578157706728 1.1678788064642165
43.000000000000000 1.2974257874975164 1.1512387194946054
46.000000000000000 1.2765096962467886 1.1369599747590535
49.000000000000000 1.2569797424269649 1.1245897367998381
52.000000000000000 1.2402025766528137 1.1137845970034970
55.000000000000000 1.2253469242610371 1.1042786506812050
60.000000000000000 1.2015527904562309 1.0907751095821283
65.000000000000000 1.1815852626626435 1.0795930523593682
70.000000000000000 1.1629603136702529 1.0702206801871603
75.000000000000000 1.1468738577135755 1.0622856120635669
80.000000000000000 1.1317396243483349 1.0555108230479455
85.000000000000000 1.1183922882226627 1.0496851151852677
90.000000000000000 1.1058726966900068 1.0446448357227496
95.000000000000000 1.0947294645904517 1.0402610034480144
100.00000000000000 1.0843503343168166 1.0364303636101413
105.00000000000000 1.0750895919471519 1.0330696749869788
110.00000000000000 1.0664610777947892 1.0301101527642063
115.00000000000000 1.0587831491096242 1.0274954343376992
120.00000000000000 1.0516807495313039 1.0251782914153893
125.00000000000000 1.0453961187188470 1.0231189390189273
130.00000000000000 1.0396020920561346 1.0212838960015040
135.00000000000000 1.0345032859433529 1.0196445151093669
140.00000000000000 1.0298297326106307 1.0181763065744855
145.00000000000000 1.0257446397624550 1.0168582928476613
150.00000000000000 1.0220210443936721 1.0156723423270446
155.00000000000000 1.0187886545792861 1.0146026265047736
160.00000000000000 1.0158522629388482 1.0136357555818758
165.00000000000000 1.0133188444728913 1.0127596094203839
170.00000000000000 1.0110300095470228 1.0119641152327110
175.00000000000000 1.0090691247156309 1.0112399966545071
180.00000000000000 1.0073027137840889 1.0105796174792667
185.00000000000000 1.0057912738709132 1.0099757878306259
190.00000000000000 1.0044420174056914 1.0094226407041249
195.00000000000000 1.0032851712449722 1.0089146377854215
200.00000000000000 1.0022649408276409 1.0084473677278794
205.00000000000000 1.0014017805797795 1.0080164019041724
210.00000000000000 1.0006379708924225 1.0076181825065689
215.00000000000000 0.99999882325156564 1.0072495912748465
220.00000000000000 0.99943892973523962 1.0069076619798849
225.00000000000000 0.99895412223733182 1.0065898797706001
230.00000000000000 0.99854309552208909 1.0062940377320122
235.00000000000000 0.99818526113936024 1.0060181614323023
240.00000000000000 0.99788906504687525 1.0057602968439527
245.00000000000000 0.99763611273155373 1.0055191498543194
250.00000000000000 0.99743083009981104 1.0052930057913849
255.00000000000000 0.99725750259053236 1.0050807751307276
260.00000000000000 0.99712200995797917 1.0048814063349001
265.00000000000000 0.99701156818904535 1.0046937060564360
270.00000000000000 0.99693208116575849 1.0045167159408610
275.00000000000000 0.99686733436060115 1.0043498028858555
280.00000000000000 0.99683296780002928 1.0041920816915899
285.00000000000000 0.99680332149783923 1.0040428279123941
290.00000000000000 0.99680398390044700 1.0039016378680758
295.00000000000000 0.99680113671117476 1.0037676838288057
300.00000000000000 0.99682940105292128 1.0036406741670165
305.00000000000000 0.99684790594106498 1.0035200010558976
310.00000000000000 0.99689630854365907 1.0034053320727356
315.00000000000000 0.99693242916464231 1.0032961398931142
320.00000000000000 0.99699606164936427 1.0031922962531445
325.00000000000000 0.99704665201309717 1.0030932048936085
330.00000000000000 0.99712119275861744 1.0029987927324311
335.00000000000000 0.99718433438389154 1.0029086430103609
340.00000000000000 0.99726665786516011 1.0028224945349755
345.00000000000000 0.99733976227311105 1.0027400829463242
350.00000000000000 0.99742778195609938 1.0026613026803379
355.00000000000000 0.99750943658526470 1.0025859366647172
360.00000000000000 0.99760138953173738 1.0025136683381881
365.00000000000000 0.99768945298401124 1.0024445403495454
370.00000000000000 0.99778442151368729 1.0023781532121618
375.00000000000000 0.99787694299268415 1.0023143439600308
380.00000000000000 0.99797379195891567 1.0022532009820251
385.00000000000000 0.99806964175328416 1.0021944530910667
390.00000000000000 0.99816755672116886 1.0021379831169268
395.00000000000000 0.99826558868066440 1.0020836692990529
400.00000000000000 0.99836431279723847 1.0020313840639568


==> anc/DstarpKp_corr_Tmatrix.dat <==
# Torres-Rincon, Ramos, Tolos "Femtoscopy of D mesons and light mesons upon unitarized effective field theories". July 5, 2023
# Femtoscopic correlation function,  D*+ K+
# q (MeV)   C(q) (Strong+Coulomb)   C(q) Coulomb only
0.10000000149011612 3.9113381932938396E-004 2.2137272456919683E-077
1.0000000000000000 4.4944619805400987E-004 2.4780063082704720E-007
2.0000000000000000 1.5463429977281284E-003 1.0971980616385254E-003
3.0000000000000000 1.5570781098679876E-002 1.5166284574486958E-002
4.0000000000000000 5.2518316154514730E-002 5.2170016486941945E-002
5.0000000000000000 0.10555227845688514 0.10524181115608702
6.0000000000000000 0.16475750895294664 0.16445775131802537
7.0000000000000000 0.22374639326181089 0.22344610000219225
8.0000000000000000 0.27936731898416789 0.27910094977287825
9.0000000000000000 0.33034836545385138 0.33023172051659688
10.000000000000000 0.37638732046446877 0.37661327754659107
13.000000000000000 0.48846211969462727 0.49016823676009569
16.000000000000000 0.57095665862072253 0.57402350978003536
19.000000000000000 0.63222419415458342 0.63750862088127136
22.000000000000000 0.67913749342665308 0.68689517599498195
25.000000000000000 0.71667690041160581 0.72625660355519517
28.000000000000000 0.74679434734543770 0.75828285594375933
31.000000000000000 0.77055665582376442 0.78479915310153070
34.000000000000000 0.79084529324755903 0.80707979647570127
37.000000000000000 0.80794572752434435 0.82603762331487207
40.000000000000000 0.82171558784779597 0.84234238519354521
43.000000000000000 0.83374984935460550 0.85649572707924293
46.000000000000000 0.84453270378912493 0.86888080845275495
49.000000000000000 0.85358772864042276 0.87979456292818303
52.000000000000000 0.86123985792895819 0.88947129987057649
55.000000000000000 0.86846240772890304 0.89809778882528069
60.000000000000000 0.87832958964077246 0.91053871086771965
65.000000000000000 0.88657398873958826 0.92101105062836552
70.000000000000000 0.89358954009620684 0.92991079404035082
75.000000000000000 0.89957287981919010 0.93753454391736168
80.000000000000000 0.90486154213088155 0.94410961739200627
85.000000000000000 0.90944382551509029 0.94981284006382272
90.000000000000000 0.91370754254828557 0.95478433553157893
95.000000000000000 0.91746327459511645 0.95913666544522835
100.00000000000000 0.92112372694325617 0.96296120241120531
105.00000000000000 0.92433298939656960 0.96633349805307234
110.00000000000000 0.92754367854806108 0.96931564561645200
115.00000000000000 0.93041497838877496 0.97196021744367422
120.00000000000000 0.93335627236144125 0.97431133786045587
125.00000000000000 0.93598284124875464 0.97640646264517195
130.00000000000000 0.93868898999697614 0.97827778166267743
135.00000000000000 0.94112677949993939 0.97995277321903351
140.00000000000000 0.94364616408209434 0.98145517837276142
145.00000000000000 0.94592688667315272 0.98280565339145820
150.00000000000000 0.94827432860576977 0.98402203630901175
155.00000000000000 0.95040147021353727 0.98511981330231135
160.00000000000000 0.95257587528023335 0.98611276359510280
165.00000000000000 0.95456130923149951 0.98701253613469941
170.00000000000000 0.95657447084788028 0.98782980942893761
175.00000000000000 0.95841257974948257 0.98857345634716109
180.00000000000000 0.96026171789373516 0.98925178646811718
185.00000000000000 0.96196294738088917 0.98987156861188086
190.00000000000000 0.96364639336773217 0.99043925137035571
195.00000000000000 0.96521603466486072 0.99096010852888738
200.00000000000000 0.96674825519862229 0.99143924275155582
205.00000000000000 0.96817701756497110 0.99188063795645887
210.00000000000000 0.96958235494833833 0.99228817173308603
215.00000000000000 0.97088406153768536 0.99266526163882840
220.00000000000000 0.97216299171508758 0.99301479361060574
225.00000000000000 0.97335759972605151 0.99333935107088356
230.00000000000000 0.97450416517656568 0.99364132393727167
235.00000000000000 0.97559399508270761 0.99392279390687166
240.00000000000000 0.97663070829209864 0.99418544486484239
245.00000000000000 0.97762036097117599 0.99443119494990495
250.00000000000000 0.97856103369947034 0.99466121213413428
255.00000000000000 0.97946116114083814 0.99487699343059621
260.00000000000000 0.98031723525343017 0.99507979839401284
265.00000000000000 0.98113711823220684 0.99527051512908660
270.00000000000000 0.98191646109480146 0.99545005564733058
275.00000000000000 0.98266836705477556 0.99561949767284774
280.00000000000000 0.98337788085189315 0.99577944811666874
285.00000000000000 0.98406848252028178 0.99593058553167502
290.00000000000000 0.98471711190568645 0.99607374879586752
295.00000000000000 0.98535483822169700 0.99620928850483459
300.00000000000000 0.98594831985255826 0.99633790197732108
305.00000000000000 0.98653740500972975 0.99645994614827926
310.00000000000000 0.98708289234535751 0.99657597289978128
315.00000000000000 0.98762715573115800 0.99668623435508674
320.00000000000000 0.98812971808669914 0.99679133343946880
325.00000000000000 0.98863317783677929 0.99689133558970200
330.00000000000000 0.98909769243335921 0.99698679662362011
335.00000000000000 0.98956202455097542 0.99707787045267227
340.00000000000000 0.98999285991630348 0.99716478869733238
345.00000000000000 0.99042223162225540 0.99724782113920019
350.00000000000000 0.99082228010989104 0.99732726129198401
355.00000000000000 0.99121883755475104 0.99740333589546570
360.00000000000000 0.99159191164039806 0.99747611044279472
365.00000000000000 0.99195890922389940 0.99754599217862205
370.00000000000000 0.99230673119089607 0.99761288969676509
375.00000000000000 0.99264733537670913 0.99767697904648978
380.00000000000000 0.99297214519748367 0.99773861703805555
385.00000000000000 0.99328877001667271 0.99779782445523935
390.00000000000000 0.99359277716941063 0.99785472350628734
395.00000000000000 0.99388728830520501 0.99790941253006826
400.00000000000000 0.99417133796066648 0.99796201436013721


==> anc/Dstarppim_corr_Tmatrix.dat <==
# Torres-Rincon, Ramos, Tolos "Femtoscopy of D mesons and light mesons upon unitarized effective field theories". July 5, 2023
# Femtoscopic correlation function,  D*+ pi-
# q (MeV)   C(q) (Strong+Coulomb)   C(q) Coulomb only
0.10000000149011612 59.715859030379434 58.567239405103741
1.0000000000000000 6.9281797980738240 5.8714946608582084
2.0000000000000000 3.9986400656282317 3.0829786699596484
3.0000000000000000 3.0275806790592661 2.2595270439511128
4.0000000000000000 2.5336884617243500 1.8867035706740374
5.0000000000000000 2.2334359570231159 1.6783333185127227
6.0000000000000000 2.0331675160171994 1.5464077612629339
7.0000000000000000 1.8931048456556923 1.4557647717182416
8.0000000000000000 1.7936557141924951 1.3898021615688627
9.0000000000000000 1.7231125093304061 1.3397175461357640
10.000000000000000 1.6730905801825091 1.3004285870385128
13.000000000000000 1.5824860610796958 1.2210737757544730
16.000000000000000 1.5134325244960942 1.1730438717428708
19.000000000000000 1.4629712208818313 1.1408944461318156
22.000000000000000 1.4313577820366081 1.1178898250015876
25.000000000000000 1.4076377817479748 1.1006293714566298
28.000000000000000 1.3856883565432465 1.0872120307700586
31.000000000000000 1.3675084941690356 1.0764923732814538
34.000000000000000 1.3541753132445089 1.0677395470586786
37.000000000000000 1.3401806761712589 1.0604650097936545
40.000000000000000 1.3270530072924824 1.0543299672296742
43.000000000000000 1.3163696273002410 1.0490921293640225
46.000000000000000 1.3060414352063185 1.0445735251659189
49.000000000000000 1.2955571536994153 1.0406404145557000
52.000000000000000 1.2860552721490257 1.0371904545163284
55.000000000000000 1.2773458085918565 1.0341439020385861
60.000000000000000 1.2619572279722682 1.0297975737896885
65.000000000000000 1.2478586136309622 1.0261813928987005
70.000000000000000 1.2333023891558055 1.0231380141794284
75.000000000000000 1.2195511428167993 1.0205525360412557
80.000000000000000 1.2053520640941977 1.0183384635278034
85.000000000000000 1.1916817511437805 1.0164296788303482
90.000000000000000 1.1777187698026919 1.0147744775728791
95.000000000000000 1.1642017579100650 1.0133320834074688
100.00000000000000 1.1505999661829027 1.0120694555652610
105.00000000000000 1.1374573327704114 1.0109600966853063
110.00000000000000 1.1243465313185848 1.0099820340590544
115.00000000000000 1.1117674886640985 1.0091167703687625
120.00000000000000 1.0994159235151906 1.0083493405613058
125.00000000000000 1.0876837984349832 1.0076667480592278
130.00000000000000 1.0763157139843731 1.0070581065744486
135.00000000000000 1.0656336274307421 1.0065140503630636
140.00000000000000 1.0554484732833982 1.0060265737618428
145.00000000000000 1.0459987992163542 1.0055887924353570
150.00000000000000 1.0371357668717498 1.0051947703028232
155.00000000000000 1.0290254734022861 1.0048392644767259
160.00000000000000 1.0215368460789902 1.0045179673116083
165.00000000000000 1.0147839734059119 1.0042267927145323
170.00000000000000 1.0086623948186386 1.0039623751442275
175.00000000000000 1.0032312534403021 1.0037217141483379
180.00000000000000 0.99839408942734931 1.0035022574403569
185.00000000000000 0.99416804113331669 1.0033016737359304
190.00000000000000 0.99048500492568414 1.0031179255271940
195.00000000000000 0.98732539717351819 1.0029492251258023
200.00000000000000 0.98464667162368724 1.0027940912001412
205.00000000000000 0.98241942147124939 1.0026510107040667
210.00000000000000 0.98059241425437527 1.0025188844832682
215.00000000000000 0.97912564516009448 1.0023964814449913
220.00000000000000 0.97799154187625048 1.0022830996641312
225.00000000000000 0.97710002034404220 1.0021777541664298
230.00000000000000 0.97647567832169879 1.0020795631013357
235.00000000000000 0.97603961964358854 1.0019881047628501
240.00000000000000 0.97580928305932779 1.0019027712046826
245.00000000000000 0.97572626865408441 1.0018227773904178
250.00000000000000 0.97579349704557894 1.0017479068525763
255.00000000000000 0.97596494442356629 1.0016775916815457
260.00000000000000 0.97624416906500344 1.0016115795737992
265.00000000000000 0.97659726207799091 1.0015495174194384
270.00000000000000 0.97702648367542133 1.0014908621411704
275.00000000000000 0.97749829504024055 1.0014356924632437
280.00000000000000 0.97802776983784456 1.0013834991497752
285.00000000000000 0.97857418955556696 1.0013341936355082
290.00000000000000 0.97916465138822018 1.0012874352972065
295.00000000000000 0.97975382444105419 1.0012431641510504
300.00000000000000 0.98037783813651957 1.0012011956737918
305.00000000000000 0.98098620510647994 1.0011612574804554
310.00000000000000 0.98162003950459020 1.0011233277556240
315.00000000000000 0.98223299173717959 1.0010872645605098
320.00000000000000 0.98286293558720195 1.0010529627914388
325.00000000000000 0.98346917741242745 1.0010201806052221
330.00000000000000 0.98408463410557556 1.0009890592472130
335.00000000000000 0.98467779076423301 1.0009592564931591
340.00000000000000 0.98527323534338629 1.0009308172789180
345.00000000000000 0.98584894015533964 1.0009035281713161
350.00000000000000 0.98642193871393935 1.0008775707306399
355.00000000000000 0.98697865591907874 1.0008527399181701
360.00000000000000 0.98752875546760477 1.0008288509386507
365.00000000000000 0.98806614477552190 1.0008059809309748
370.00000000000000 0.98859547794806435 1.0007840598456765
375.00000000000000 0.98911510822396576 1.0007630389976345
380.00000000000000 0.98962630354439007 1.0007428729699228
385.00000000000000 0.99013087802532518 1.0007233924707184
390.00000000000000 0.99062812228282993 1.0007047999975984
395.00000000000000 0.99112266475878774 1.0006868108401870
400.00000000000000 0.99161290301170413 1.0006696355910816


==> anc/Dstarppip_corr_Tmatrix.dat <==
# Torres-Rincon, Ramos, Tolos "Femtoscopy of D mesons and light mesons upon unitarized effective field theories". July 5, 2023
# Femtoscopic correlation function,  D*+ pi+
# q (MeV)   C(q) (Strong+Coulomb)   C(q) Coulomb only
0.10000000149011612 -3.6227656081981086E-002 6.1937082720485926E-025
1.0000000000000000 -2.2900257717915040E-002 1.5424497717607065E-002
2.0000000000000000 0.12175273030993039 0.16149649317100298
3.0000000000000000 0.28006387381516040 0.32096065500154392
4.0000000000000000 0.39885160294313737 0.44132326110030151
5.0000000000000000 0.48435334751116793 0.52954226923761505
6.0000000000000000 0.54621818776978515 0.59564905588581429
7.0000000000000000 0.59159412926572930 0.64661238361974005
8.0000000000000000 0.62573276555913482 0.68693921977153349
9.0000000000000000 0.65269082431785652 0.71957308547265497
10.000000000000000 0.67538471866856820 0.74648816302697507
13.000000000000000 0.72944914947393713 0.80470428269492378
16.000000000000000 0.76474019491685552 0.84268200855522624
19.000000000000000 0.78778601777154811 0.86936640365932238
22.000000000000000 0.80590477456979148 0.88912081048264258
25.000000000000000 0.82083789150301079 0.90432072060532565
28.000000000000000 0.83231573824326421 0.91636781360759845
31.000000000000000 0.84138917579472261 0.92614202236371279
34.000000000000000 0.84990375841103172 0.93422356019423514
37.000000000000000 0.85694077626688925 0.94101024649879894
40.000000000000000 0.86274685578712418 0.94678401316162841
43.000000000000000 0.86835177506232231 0.95175032307869001
46.000000000000000 0.87352453253212392 0.95606239057299613
49.000000000000000 0.87801174184072273 0.95983673437136674
52.000000000000000 0.88222378328723439 0.96316368665068786
55.000000000000000 0.88641181765507693 0.96611435081312635
60.000000000000000 0.89249139012020673 0.97034513228919361
65.000000000000000 0.89831963917795910 0.97388428372769931
70.000000000000000 0.90363222635865892 0.97687610753581156
75.000000000000000 0.90881757028274723 0.97942779837544436
80.000000000000000 0.91364608758146015 0.98162017204691365
85.000000000000000 0.91837455115026256 0.98351574433017463
90.000000000000000 0.92285619181269907 0.98516347131164916
95.000000000000000 0.92724165511330914 0.98660257394877360
100.00000000000000 0.93144514025302139 0.98786440860163272
105.00000000000000 0.93552916522919882 0.98897503001778719
110.00000000000000 0.93943719791962932 0.98995573334416598
115.00000000000000 0.94321689064170333 0.99082404261144852
120.00000000000000 0.94684246458842658 0.99159517517941509
125.00000000000000 0.95031942612772347 0.99228168320607013
130.00000000000000 0.95364222035562629 0.99289431872734935
135.00000000000000 0.95680417048804722 0.99344228855232208
140.00000000000000 0.95982121049852409 0.99393350088124544
145.00000000000000 0.96266973731965400 0.99437479117377858
150.00000000000000 0.96538170029604387 0.99477212694671580
155.00000000000000 0.96792007889429799 0.99513056402946942
160.00000000000000 0.97032813526179695 0.99545478338216375
165.00000000000000 0.97256964498086340 0.99574851685678478
170.00000000000000 0.97469428896631638 0.99601524872402658
175.00000000000000 0.97665777476713633 0.99625797676651373
180.00000000000000 0.97851501112337824 0.99647937943874532
185.00000000000000 0.98022035516143247 0.99668175008813364
190.00000000000000 0.98182809229505463 0.99686710262724754
195.00000000000000 0.98330367751538794 0.99703720021019981
200.00000000000000 0.98469260212144927 0.99719370204667257
205.00000000000000 0.98596903828276017 0.99733788201605089
210.00000000000000 0.98718090569399297 0.99747107698314597
215.00000000000000 0.98828429532556727 0.99759422509103512
220.00000000000000 0.98934460673725289 0.99770851624604151
225.00000000000000 0.99029076037222818 0.99781467521355660
230.00000000000000 0.99118781306622228 0.99791334016848132
235.00000000000000 0.99200185834937527 0.99800538648127401
240.00000000000000 0.99276896164668793 0.99809145161284463
245.00000000000000 0.99347408925053016 0.99817177724363459
250.00000000000000 0.99413829090716666 0.99824711483721851
255.00000000000000 0.99475096955925946 0.99831772467291668
260.00000000000000 0.99532852479541201 0.99838413660717085
265.00000000000000 0.99586490692048268 0.99844668333534725
270.00000000000000 0.99637172258876761 0.99850542339670345
275.00000000000000 0.99684376662403573 0.99856098948448324
280.00000000000000 0.99729104767131771 0.99861341670438708
285.00000000000000 0.99770882414701434 0.99866301230509524
290.00000000000000 0.99810569406770377 0.99870989010696165
295.00000000000000 0.99847891187186966 0.99875434637707405
300.00000000000000 0.99883331006587461 0.99879655468311190
305.00000000000000 0.99916830482866481 0.99883653255736204
310.00000000000000 0.99948367538018323 0.99887456669178032
315.00000000000000 0.99978580577765297 0.99891076591726358
320.00000000000000 1.0000682013724453 0.99894526623318891
325.00000000000000 1.0003416141380861 0.99897803119791284
330.00000000000000 1.0005939470821288 0.99900942606699750
335.00000000000000 1.0008409439357657 0.99903930501279070
340.00000000000000 1.0010678637133932 0.99906785386600960
345.00000000000000 1.0012917147097697 0.99909503398856425
350.00000000000000 1.0014965108694154 0.99912116978386467
355.00000000000000 1.0016991180015000 0.99914620770788676
360.00000000000000 1.0018851575135066 0.99917008830433718
365.00000000000000 1.0020692029824509 0.99919298141619095
370.00000000000000 1.0022392745928295 0.99921494774019148
375.00000000000000 1.0024072744150434 0.99923605042809494
380.00000000000000 1.0025635117965577 0.99925631160575101
385.00000000000000 1.0027173253325632 0.99927567393449301
390.00000000000000 1.0028612171952846 0.99929440472187858
395.00000000000000 1.0030020780378210 0.99931230392678139
400.00000000000000 1.0031352918960337 0.99932966766419584

